Classification of a New X-ray Catalog of Likely Counterparts to 4FGL-DR4 Unassociated Gamma-ray Sources Using a Neural Network

Our survey of the fourth $\mathit{Fermi}$ Large Area Telescope catalog (4FGL) unassociated gamma-ray source regions using the X-Ray Telescope (XRT) and Ultraviolet/Optical Telescope (UVOT) aboard the Neil Gehrels $\mathit{Swift}$ Observatory ($\mathit{Swift}$) provides new XRT and UVOT source detections and localizations to help identify potential low-energy counterparts to unassociated $\mathit{Fermi}$ gamma-ray sources. We present a catalog of 218 singlet and 70 multiplet $\mathit{Swift}$ X-ray sources detected within the positional uncertainty ellipses of 244 unassociated $\mathit{Fermi}$ gamma-ray sources from the 4FGL-DR4 catalog, 144 of which are not previously cataloged by Kerby et al. (2021b). For each X-ray source, we derive its X-ray flux and photon index, then use simultaneous UVOT observations with optical survey data to estimate its $V$-band magnitude. We use these parameters as inputs for a multi-layer perceptron (MLP) neural network classifier (NNC) trained to classify sources as blazars, pulsars, or ambiguous gamma-ray sources. For the 213 singlet sources with X-ray and optical data, we classify 173 as likely blazars ($P_\mathrm{bzr} > 0.99$) and 6 as likely pulsars ($P_\mathrm{bzr} < 0.01$), with 34 sources yielding ambiguous results. Including 70 multiplet X-ray sources, we increase the number of $P_\mathrm{bzr} > 0.99$ to 227 and $P_\mathrm{bzr} < 0.01$ to 16. For the subset of these classifications that have been previously studied, a large majority agree with prior classifications, supporting the validity of using this NNC to classify the unknown and newly detected gamma-ray sources.

==> anc/mrt_table_multi.txt <==
Title: 4FGL-DR4 Unassociated Sources X-ray Catalog
Authors: K. D. Neumann et al.
Table: Fermi-LAT targets with multiple significant X-ray sources detected by 
       Swift-XRT
================================================================================
Byte-by-byte Description of file: mrt_table_multi.txt
--------------------------------------------------------------------------------
 Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
  1-  7  F7.3        deg    RA                Right ascension  (a)
  9- 15  F7.3        deg    Dec               [-67.8/79.35] Declination  (a)
 17- 29  A13         ---    4FGL              Target 4FGL identifier
 31- 36  F6.2   [10-7W/cm2] logFG             [-12.12/-10.48] log {gamma}-ray
                                        0.1-100 GeV flux; erg/s/cm^2 (b)
 38- 41  F4.2   [10-7W/cm2] dlogFG            [0.05/0.18] log {gamma}-ray flux
                                        uncertainty; erg/s/cm^2 (b)
 43- 47  F5.3        ---    PL_Index          [1.78/2.88] Gamma-ray Photon index
                                        when fitting with PowerLaw (b)
 49- 55  F7.3        ---    Variability_Index [5.66/257.4] Year-to-year gamma-
                                        ray variability (b)
 57- 61  F5.3        ---    PLEC_SigCurv      Curvature significance of PLEC
                                        model (b)
     63  I1          ---    SGU               Soft Galactic Unassociated source
                                        Flag 14 (b)
 65- 80  A16         ---    SwXF4-DR4         Target SwXF4-DR4 identifier
 82- 97  A16         ---    SwUVF4-DR4        Target SwUVF4-DR4 identifier
 99-102  F4.2        arcsec err_rad           [3.58/5.53] Positional XRT
                                        uncertainty
104-108  F5.1        ---    counts            [19.0/623.0] Source X-ray counts
                                        (c)
110-114  F5.2        ---    SNsosta           [4.0/19.16] Sosta XRT Signal-to-
                                        Noise
116-121  F6.2   [10-7W/cm2] logFX             [-13.44/-9.66] Unabsorbed log
                                        X-ray 0.3-10 keV flux; erg/s/cm^2
123-126  F4.2   [10-7W/cm2] dlogFX            [0.02/0.49] Unabsorbed log X-ray
                                        flux uncertainty; erg/s/cm^2
128-132  F5.2        ---    PhoInd            [-0.4/8.64] X-ray photon index
134-137  F4.2        ---    dPhoInd           [0.07/0.96] X-ray photon index
                                        uncertainty
139-141  A3          ---    UVOT              Swift-UVOT filter used for V-mag
                                        (d,e)
143-148  F6.2        mag    Vmag              [12.6/22.72]? Apparent V band AB
                                        magnitude Estimate (d,f)
150-156  F7.2        mag    Verr              [-1.0/0.36]? Apparent V band AB
                                        magnitude uncertainty (d,f)
158-163  F6.2        mag    vvmag             ? Apparent vv band AB magnitude
                                        Estimate (d,f)
165-171  F7.2        mag    vverr             ? Apparent vv band AB magnitude
                                        uncertainty (d,f)
173-178  F6.2        mag    bbmag             ? Apparent bb band AB magnitude
                                        Estimate (d,f)
180-186  F7.2        mag    bberr             ? Apparent bb band AB magnitude
                                        uncertainty (d,f)
188-193  F6.2        mag    uumag             [13.97/24.54]? Apparent uu band AB
                                        magnitude Estimate (d,f)
195-201  F7.2        mag    uuerr             [-1.0/0.36]? Apparent uu band AB
                                        magnitude uncertainty (d,f)
203-208  F6.2        mag    w1mag             [15.68/23.71]? Apparent w1 band AB
                                        magnitude Estimate (d,f)
210-216  F7.2        mag    w1err             [-1.0/0.34]? Apparent w1 band AB
                                        magnitude uncertainty (d,f)
218-223  F6.2        mag    m2mag             [17.23/25.5]? Apparent m2 band AB
                                        magnitude Estimate (d,f)
225-231  F7.2        mag    m2err             [-1.0/0.36]? Apparent m2 band AB
                                        magnitude uncertainty (d,f)
233-238  F6.2        mag    w2mag             [17.21/23.87]? Apparent w2 band AB
                                        magnitude Estimate (d,f)
240-246  F7.2        mag    w2err             [-1.0/0.32]? Apparent w2 band AB
                                        magnitude uncertainty (d,f)
248-255  F8.4        ---    P_bzr             ? NNC blazar probability
257-264  F8.4        ---    P_limit           ? Blazar probability limit; m_V =
                                        30 (g)
266-281  A16         ---    SwXF4             Target SwXF4 identifier from
                                        Kerby+ 21b
283-290  F8.4        ---    P_K21             [0.04/1.0]? Blazar probability
                                        from Kerby+ 21b
292-319  A28         ---    SIM_src           Likely counterpart in SIMBAD (h)
321-326  F6.2        arcsec SIM_dist          ? Offset from SIMBAD counterpart
328-348  A21         ---    SIM_type          SIMBAD counterpart classification
350-380  A31         ---    Rad_src           Likely radio counterpart (i)
382-387  F6.2        arcsec Rad_dist          ? Offset from radio counterpart
389-394  F6.2        mJy    FRad              ? Radio counterpart radio flux
                                        density (j)
396-399  I4          ---    Rloud             [-1/1296] Radio loudness parameter
    401  I1          ---    lolim             Radio loudness parameter lower
                                        limit flag
--------------------------------------------------------------------------------
Notes (a): XRT Source RA and Declination are given in J2000 epoch.
Notes (b): Parameters are from the data columns in 4FGL-DR4 (Ballet+ 23).
Notes (c): Background-subtracted X-ray counts of XRT source.
Notes (d): Magnitude uncertainties of -1.00 are detection-limiting magnitudes.
Notes (e): Filters with an asterisk used an optical spectral slope of 1.5.
Notes (f): nan values imply no viable overlapping observation of target.
Notes (g): nan values imply UVOT source was detected.
Notes (h): Sources marked with an asterisk have multiple nearby potential sources.
Notes (i): Based on VLASS and RACS catalogs with preference for VLASS if source detected in both.
Notes (j): VLASS band is 2 - 4 GHz, and RACS band is 0.75 - 1.5 GHz.
--------------------------------------------------------------------------------
  4.286 -46.102 J0017.1-4605  -11.67 0.06 2.873  13.606 0.000 0 J001708.6-460607 J001708.6-460606 4.40  58.0  7.20 -12.43 0.08  1.74 0.22 uu   18.08    0.03 nan    nan     nan    nan      18.18    0.03  18.47    0.03  18.73    0.04  19.00    0.04   1.0000 nan      J001708.5-460612   0.9993 NA                           nan    NA                    NA                              nan    nan      -1 0
  4.461 -46.077 J0017.1-4605  -11.67 0.06 2.873  13.606 0.000 0 J001750.9-460440 J001750.6-460438 4.56  33.0  5.14 -12.32 0.13  0.73 0.28 uu   18.16    0.04 nan    nan     nan    nan      18.60    0.04  18.57    0.03  18.53    0.04  18.75    0.04   1.0000 nan      NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
  9.976 -27.421 J0040.2-2725  -11.95 0.09 2.004   5.958 0.000 0 J003954.2-272516 NA               4.25  28.0  4.40 -12.98 0.13  0.83 0.30 vv   20.05   -1.00  20.07   -1.00  20.97   -1.00  21.76   -1.00  22.82   -1.00  23.36   -1.00  23.56   -1.00   1.0000   1.0000 NA               nan      [VV2006] J003954.1-272514      2.43 QSO                   NA                              nan    nan      -1 0
 10.099 -27.382 J0040.2-2725  -11.95 0.09 2.004   5.958 0.000 0 J004023.7-272254 NA               4.18  45.0  6.10 -12.66 0.10  0.46 0.22 m2   21.29    0.28  19.94   -1.00  20.84   -1.00  21.66   -1.00  22.64   -1.00  22.93    0.28  23.05    0.27   1.0000 nan      NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
 11.414 -13.419 J0045.8-1324  -12.01 0.10 1.922  13.071 0.000 0 J004539.4-132509 NA               4.66  23.0  4.45 -13.11 0.12  1.70 0.36 uu*  22.15   -1.00 nan    nan     nan    nan      22.39   -1.00  22.78   -1.00  23.10   -1.00  22.74   -1.00   1.0000   1.0000 NA               nan      NA                           nan    NA                    VLASS1QLCIR J004539.47-132508.0   2.12   1.72  344 1
 11.512 -13.406 J0045.8-1324  -12.01 0.10 1.922  13.071 0.000 0 J004602.8-132420 J004602.8-132422 3.98  70.0  7.39 -12.72 0.06  2.08 0.21 uu   18.91    0.04 nan    nan     nan    nan      19.54    0.04  19.97    0.04  20.16    0.05  20.38    0.06   1.0000 nan      NA               nan      NA                           nan    NA                    VLASS1QLCIR J004602.82-132422.1   0.10   8.15   82 0
 21.545 -67.795 J0126.3-6746  -12.09 0.10 1.821  12.941 1.843 0 J012610.9-674744 J012610.8-674743 4.28  59.0  6.73 -12.33 0.06  2.53 0.22 uu   18.78    0.07 nan    nan     nan    nan      20.05    0.07  20.54    0.10  20.73    0.15  21.07    0.11   1.0000 nan      J012612.0-674746   0.9991 NA                           nan    NA                    RACSJ012610.7-674743              0.48   8.39   75 0
 21.591 -67.773 J0126.3-6746  -12.09 0.10 1.821  12.941 1.843 0 J012621.9-674624 NA               5.08  25.0  4.19 -12.64 0.10  1.96 0.33 uu   20.60    0.21 nan    nan     nan    nan      21.43    0.21  21.84    0.26  21.99   -1.00  22.70   -1.00   1.0000 nan      J012621.6-674638   0.9968 NA                           nan    NA                    NA                              nan    nan      -1 0
 40.008  -2.723 J0240.2-0248  -11.73 0.08 2.458  25.445 0.000 0 J024001.9-024322 J024001.9-024322 4.20  89.0  8.67 -12.13 0.06  1.71 0.17 uu   18.54    0.03 nan    nan     nan    nan      18.79    0.03  18.86    0.04  19.08    0.05  19.51    0.08   1.0000 nan      NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
 40.019  -2.751 J0240.2-0248  -11.73 0.08 2.458  25.445 0.000 0 J024004.5-024502 J024004.5-024502 4.14  88.0  8.67 -12.16 0.06  1.85 0.16 uu   18.09    0.04 nan    nan     nan    nan      19.00    0.04  19.97    0.06  20.63    0.10  20.38    0.13   1.0000 nan      J024004.6-024505   0.9999 3FGL J0240.0-0253              3.30 Blazar                NA                              nan    nan      -1 0
 42.913 -36.954 J0252.0-3657  -12.03 0.10 2.065  27.720 1.278 0 J025139.0-365713 J025139.2-365714 3.84 101.0  9.26 -12.63 0.06  1.56 0.15 uu   20.48    0.08 nan    nan     nan    nan      20.80    0.08  21.09    0.07  21.43    0.09  21.19    0.06   1.0000 nan      NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
 42.940 -36.954 J0252.0-3657  -12.03 0.10 2.065  27.720 1.278 0 J025145.5-365714 NA               3.99  44.0  5.97 -12.86 0.09  1.06 0.22 uu   21.80   -1.00 nan    nan     nan    nan      22.53   -1.00  23.23   -1.00  23.23   -1.00  23.63   -1.00   1.0000   1.0000 NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
 43.030 -36.910 J0252.0-3657  -12.03 0.10 2.065  27.720 1.278 0 J025207.3-365437 NA               4.02  33.0  4.69 -13.11 0.13  1.22 0.31 uu   21.38    0.12 nan    nan     nan    nan      21.27    0.12  22.65    0.22  22.74    0.24  23.63   -1.00   1.0000 nan      NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
 86.102  52.254 J0544.8+5209c -11.61 0.10 2.601   8.405 0.000 0 J054424.6+521516 NA               5.24  26.0  4.78 -12.24 0.14  1.03 0.39 uu   20.38    0.24 nan    nan     nan    nan      20.82    0.24  22.67   -1.00  22.29   -1.00  22.70   -1.00   1.0000 nan      J054424.5+521513   0.9991 NA                           nan    NA                    NA                              nan    nan      -1 0
 86.239  52.148 J0544.8+5209c -11.61 0.10 2.601   8.405 0.000 0 J054457.4+520854 NA               5.31  19.0  4.14 -12.52 0.14  2.77 0.60 w1   20.99    0.14 nan    nan     nan    nan      21.30   -1.00  21.47    0.14  22.29   -1.00  22.48    0.30   1.0000 nan      J054456.7+520847   0.9998 NA                           nan    NA                    VLASS1QLCIR J054457.11+520851.1   3.38   4.42  304 0
 92.633 -49.206 J0610.8-4911  -11.96 0.10 2.026  22.321 0.000 0 J061031.7-491222 J061032.0-491222 4.90  29.0  5.07 -12.70 0.08  2.47 0.32 uu   12.60    0.02 nan    nan     nan    nan      13.97    0.02  15.68    0.02  17.23    0.03  17.21    0.03   1.0000 nan      J061031.8-491222   0.9999 UCAC3 82-17607                 2.07 HighPM*               NA                              nan    nan      -1 0
 92.750 -49.177 J0610.8-4911  -11.96 0.10 2.026  22.321 0.000 0 J061100.2-491035 J061100.1-491036 3.71 320.0 16.44 -11.64 0.03  1.98 0.08 uu   20.75    0.18 nan    nan     nan    nan      21.27    0.18  21.31    0.12  21.54    0.22  21.33    0.16   1.0000 nan      J061100.0-491034   0.9998 1RXS J061100.1-491034          0.77 QSO                   NA                              nan    nan      -1 0
114.280  65.582 J0737.4+6535  -11.92 0.09 2.087  35.625 0.563 0 J073707.2+653454 NA               3.70  71.0  5.70 -13.13 0.07  1.86 0.21 vv*  18.42   -1.00  18.41   -1.00  19.15   -1.00  20.63   -1.00  19.44   -1.00  20.95   -1.00  21.21   -1.00   1.0000   1.0000 NA               nan      2XMM J073707.3+653456          2.20 XrayBin               NA                              nan    nan      -1 0
114.390  65.552 J0737.4+6535  -11.92 0.09 2.087  35.625 0.563 0 J073733.7+653306 NA               3.96  19.0  4.11 -13.16 0.18  0.39 0.44 vv*  20.46   -1.00  20.45   -1.00  21.21   -1.00  22.73   -1.00  21.72   -1.00  23.27   -1.00  23.56   -1.00   1.0000   1.0000 NA               nan      2XMM J073733.4+653308          1.86 HMXB                  NA                              nan    nan      -1 0
119.956 -55.549 J0800.1-5531  -11.95 0.18 2.230  16.416 1.301 0 J075949.5-553253 J075949.5-553255 5.35  27.0  4.82 -12.53 0.10  1.70 0.34 w1   18.15    0.12 nan    nan     nan    nan     nan    nan      19.29    0.12  19.50    0.06  19.75    0.04   1.0000 nan      J075949.3-553254   0.9999 NA                           nan    NA                    NA                              nan    nan      -1 0
120.054 -55.569 J0800.1-5531  -11.95 0.18 2.230  16.416 1.301 0 J080013.1-553407 NA               5.53  24.0  4.79 -12.50 0.13  1.12 0.35 m2   15.78    0.31 nan    nan     nan    nan     nan    nan      20.73   -1.00  21.89    0.31  22.75   -1.00   1.0000 nan      J080013.1-553408   0.9998 NA                           nan    NA                    NA                              nan    nan      -1 0
134.759 -47.504 J0859.2-4729  -10.69 0.06 2.545   7.068 3.787 1 J085902.2-473015 NA               3.77  36.0  4.48 -11.97 0.10  0.77 0.36 uu   18.18   -1.00 nan    nan     nan    nan      20.37   -1.00  22.27   -1.00  21.68   -1.00  21.55   -1.00   0.0001   0.9996 NA               nan      2MASS J08590216-4730167        1.29 YSO                   NA                              nan    nan      -1 0
134.772 -47.511 J0859.2-4729  -10.69 0.06 2.545   7.068 3.787 1 J085905.3-473039 NA               3.77 151.0 10.41 -11.40 0.04  1.75 0.16 uu*  20.13   -1.00 nan    nan     nan    nan      20.37   -1.00  22.27   -1.00  21.68   -1.00  21.55   -1.00   0.0020   0.9990 J085905.7-473041   0.7309 RCW  38*                       1.97 Star_Forming_Region   NA                              nan    nan      -1 0
166.652  36.447 J1106.7+3623  -11.33 0.05 2.535 257.397 2.377 0 J110636.6+362651 J110636.6+362650 4.06  77.0  7.19 -12.57 0.07  1.30 0.18 uu   19.81    0.09  20.13   -1.00 nan    nan      19.75    0.09  20.49    0.12  20.67    0.06  20.96    0.15   1.0000 nan      J110636.7+362648   0.9998 SDSS J110636.52+362649.9       0.37 QSO                   VLASS1QLCIR J110636.55+362649.9   0.25  56.24 1296 0
166.753  36.455 J1106.7+3623  -11.33 0.05 2.535 257.397 2.377 0 J110700.9+362716 J110700.6+362718 4.14  42.0  6.00 -12.78 0.11  1.29 0.26 bb   20.35    0.29  19.08   -1.00  20.58    0.29  20.95    0.24  21.90   -1.00  22.00    0.14  22.05    0.32   1.0000 nan      NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
166.792  36.281 J1106.7+3623  -11.33 0.05 2.535 257.397 2.377 0 J110710.1+361656 J110710.1+361653 4.95  25.0  4.35 -12.10 0.17  0.70 0.37 w1   18.76    0.07 nan    nan     nan    nan      24.54   -1.00  19.69    0.07  25.50   -1.00  23.50   -1.00   1.0000 nan      NA               nan      SDSS J110710.13+361652.7       0.80 QSO                   NA                              nan    nan      -1 0
198.126 -62.575 J1312.6-6231c -11.05 0.11 2.484   7.834 4.017 1 J131230.2-623431 NA               3.58 623.0 19.16 -11.92 0.02  1.28 0.08 NA  nan    nan     nan    nan     nan    nan     nan    nan     nan    nan     nan    nan     nan    nan     nan      nan      J131230.7-623430   0.0449 3FGL J1311.8-6230              3.49 Blazar_Candidate      NA                              nan    nan      -1 0
198.149 -62.607 J1312.6-6231c -11.05 0.11 2.484   7.834 4.017 1 J131235.7-623625 NA               3.68  75.0  4.51 -12.64 0.08 -0.40 0.35 uu   19.65    0.13 nan    nan     nan    nan      22.07    0.13  23.22   -1.00  23.10    0.27  23.01   -1.00   0.0031 nan      NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
200.153 -62.645 J1321.1-6239  -10.96 0.13 2.596  10.885 3.975 1 J132036.9-623840 J132036.6-623844 3.80  43.0  5.38  -9.84 0.24  8.43 0.52 vv   15.18    0.03  15.10    0.03  16.30    0.03  18.40    0.06  20.15    0.07  22.21    0.36  21.20    0.14   0.1274 nan      NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
200.163 -62.660 J1321.1-6239  -10.96 0.13 2.596  10.885 3.975 1 J132039.2-623937 J132039.2-623937 3.79  45.0  6.13  -9.75 0.26  8.64 0.57 vv   14.85    0.03  14.77    0.03  16.10    0.03  18.25    0.05  20.01    0.07  21.49    0.20  20.98    0.12   0.0000 nan      NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
200.207 -62.631 J1321.1-6239  -10.96 0.13 2.596  10.885 3.975 1 J132049.9-623749 J132049.8-623750 3.85  77.0  7.41 -12.67 0.05  1.54 0.24 vv   15.85    0.03  15.80    0.03  16.45    0.03  17.67    0.04  18.57    0.03  20.70    0.11  19.68    0.05   0.1829 nan      NA               nan      V1047 Cen                      0.31 Nova                  NA                              nan    nan      -1 0
200.245 -62.579 J1321.1-6239  -10.96 0.13 2.596  10.885 3.975 1 J132058.8-623446 NA               3.91  34.0  4.23 -10.35 0.34  7.62 0.69 vv*  19.62   -1.00  19.61   -1.00  19.70   -1.00  20.71   -1.00  22.12   -1.00  22.22   -1.00  22.29   -1.00   0.1642   0.2775 NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
200.335 -62.692 J1321.1-6239  -10.96 0.13 2.596  10.885 3.975 1 J132120.7-624127 J132120.5-624131 3.84  37.0  4.60 -12.53 0.32  3.41 0.69 vv   15.95    0.03  15.88    0.03  16.91    0.04  18.42    0.06  20.06    0.07  21.39    0.18  20.75    0.10   0.0001 nan      NA               nan      Gaia DR3 5868274671957823232   0.18 EclBin                NA                              nan    nan      -1 0
200.411 -62.549 J1321.1-6239  -10.96 0.13 2.596  10.885 3.975 1 J132138.7-623256 NA               3.76  80.0  7.25  -9.66 0.20  8.27 0.43 vv*  19.62   -1.00  19.61   -1.00  19.70   -1.00  20.71   -1.00  22.12   -1.00  22.22   -1.00  22.29   -1.00   0.0290   0.9551 NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
200.420 -62.663 J1321.1-6239  -10.96 0.13 2.596  10.885 3.975 1 J132140.8-623948 NA               3.83  47.0  5.46 -11.17 0.49  5.95 0.96 vv*  19.62   -1.00  19.61   -1.00  19.70   -1.00  20.71   -1.00  22.12   -1.00  22.22   -1.00  22.29   -1.00   0.2986   0.3642 NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
201.436  35.080 J1326.0+3507  -11.65 0.06 2.213  83.520 2.428 0 J132544.4+350445 J132544.5+350447 4.33  51.0  6.39 -12.52 0.08  1.43 0.21 uu   19.64    0.05 nan    nan     nan    nan      19.61    0.05  20.55    0.06  20.52    0.08  21.00    0.09   1.0000 nan      J132544.4+350450   0.9997 NA                           nan    NA                    VLASS1QLCIR J132544.52+350446.3   0.29  24.71  488 0
201.592  35.107 J1326.0+3507  -11.65 0.06 2.213  83.520 2.428 0 J132622.4+350626 J132622.2+350625 4.72  39.0  5.08 -12.70 0.09  2.03 0.27 uu   19.89    0.06 nan    nan     nan    nan      19.89    0.06  20.17    0.05  20.31    0.07  20.69    0.07   1.0000 nan      J132622.3+350628   0.9998 SDSS J132622.19+350624.4       0.22 QSO                   NA                              nan    nan      -1 0
249.367  30.165 J1637.5+3005  -11.92 0.12 2.680  20.126 0.000 0 J163728.1+300955 J163728.2+300953 5.00  25.0  4.48 -12.75 0.12  1.71 0.33 w1   20.53    0.27 nan    nan     nan    nan      20.22   -1.00  21.70    0.27  21.55    0.14  21.81    0.10   1.0000 nan      J163728.2+300958   0.9997 SDSS J163728.13+300953.0       0.46 QSO                   NA                              nan    nan      -1 0
249.409  30.086 J1637.5+3005  -11.92 0.12 2.680  20.126 0.000 0 J163738.4+300507 J163738.2+300508 4.61  38.0  5.67 -12.65 0.09  1.90 0.26 uu   19.10    0.16 nan    nan     nan    nan      19.21    0.16  19.67    0.06  19.80    0.05  19.89    0.04   1.0000 nan      J163738.4+300513   0.9997 SDSS J163738.28+300507.2       0.86 BLLac                 VLASS1QLCIR J163738.25+300507.4   0.57  48.27  581 0
249.414  30.170 J1637.5+3005  -11.92 0.12 2.680  20.126 0.000 0 J163739.3+301013 NA               4.09  95.0  8.37 -11.72 0.07  0.55 0.19 m2   19.82    0.20 nan    nan     nan    nan      20.22   -1.00  22.08   -1.00  22.05    0.20  21.86    0.10   1.0000 nan      J163739.3+301015   0.9995 2MASS J16373918+3010130        0.88 Seyfert_1             VLASS1QLCIR J163739.19+301012.9   1.02   1.38   32 0
278.638  -8.439 J1834.2-0827c -10.48 0.10 2.563  10.306 5.726 1 J183433.1-082622 NA               3.68 134.0  9.50 -12.61 0.06  0.26 0.23 uu*  22.61   -1.00 nan    nan     nan    nan      22.85   -1.00  23.71   -1.00  24.06   -1.00  22.61   -1.00   0.0001   0.9927 NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
278.638  -8.462 J1834.2-0827c -10.48 0.10 2.563  10.306 5.726 1 J183433.2-082743 NA               3.69  79.0  7.63 -12.94 0.09  2.12 0.31 uu   21.32   -1.00 nan    nan     nan    nan      22.85   -1.00  23.71   -1.00  24.06   -1.00  22.61   -1.00   0.0003   0.9956 NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
287.733  63.025 J1910.8+6300  -11.76 0.06 2.058  22.217 0.707 0 J191055.8+630131 NA               4.13  86.0  8.18 -12.42 0.05  2.32 0.20 m2*  22.30   -1.00 nan    nan     nan    nan     nan    nan     nan    nan      22.78   -1.00 nan    nan       1.0000   1.0000 NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
287.756  62.964 J1910.8+6300  -11.76 0.06 2.058  22.217 0.707 0 J191101.5+625749 NA               4.51  23.0  4.00 -12.93 0.12  1.79 0.40 m2   21.13   -1.00 nan    nan     nan    nan     nan    nan     nan    nan      23.34   -1.00 nan    nan       1.0000   1.0000 NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
309.305 -22.497 J2037.7-2230  -11.89 0.12 2.643  12.168 3.049 0 J203713.1-222951 NA               4.72  30.0  4.59 -12.83 0.11  1.64 0.31 uu   20.35    0.36 nan    nan     nan    nan      20.62    0.36  20.48   -1.00  23.03   -1.00  22.82   -1.00   0.9784 nan      NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
309.572 -22.453 J2037.7-2230  -11.89 0.12 2.643  12.168 3.049 0 J203817.2-222712 NA               4.50  37.0  5.30 -12.33 0.12  0.85 0.27 m2   21.26    0.13 nan    nan     nan    nan      20.65   -1.00  20.48   -1.00  21.59    0.13  22.10    0.20   0.9819 nan      NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
322.134  30.528 J2128.9+3032  -11.59 0.08 2.540  10.053 1.795 0 J212832.1+303141 NA               4.57  23.0  4.13 -13.14 0.11  1.94 0.40 w1   21.62    0.24 nan    nan     nan    nan     nan    nan      21.34    0.24  22.09    0.19 nan    nan       0.9998 nan      NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
322.220  30.618 J2128.9+3032  -11.59 0.08 2.540  10.053 1.795 0 J212852.8+303705 NA               4.17  56.0  6.49 -12.63 0.07  1.91 0.24 m2   19.82    0.18 nan    nan     nan    nan     nan    nan      21.85   -1.00  22.03    0.18 nan    nan       0.9994 nan      NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
322.248  30.627 J2128.9+3032  -11.59 0.08 2.540  10.053 1.795 0 J212859.5+303737 NA               3.99 105.0  8.13 -12.32 0.05  1.97 0.17 m2   20.56    0.14 nan    nan     nan    nan     nan    nan      21.85   -1.00  21.75    0.14 nan    nan       0.9997 nan      NA               nan      Gaia DR3 1850329566758744832   3.61 White_Dwarf_Candidate NA                              nan    nan      -1 0
322.280  30.559 J2128.9+3032  -11.59 0.08 2.540  10.053 1.795 0 J212907.2+303334 NA               4.31  39.0  5.63 -12.66 0.10  1.09 0.28 w1*  21.45   -1.00 nan    nan     nan    nan     nan    nan      21.85   -1.00  22.87   -1.00 nan    nan       0.9999   1.0000 NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
332.797  79.300 J2212.9+7921c -11.76 0.11 2.605  12.808 2.557 0 J221110.9+791800 J221111.4+791800 4.64  50.0  6.42 -12.10 0.06  2.25 0.26 uu   13.32    0.02 nan    nan     nan    nan      16.20    0.02  17.97    0.03  20.12    0.10  18.92    0.03   0.9717 nan      NA               nan      GSC 04608-01986                0.57 YSO                   NA                              nan    nan      -1 0
333.565  79.345 J2212.9+7921c -11.76 0.11 2.605  12.808 2.557 0 J221415.6+792042 NA               4.83  36.0  5.48 -11.93 0.11  0.73 0.29 uu   20.45    0.30 nan    nan     nan    nan      21.82    0.30  22.35   -1.00  22.14   -1.00  22.89   -1.00   0.9984 nan      NA               nan      NA                           nan    NA                    VLASS1QLCIR J221416.21+792043.3   1.85   9.26  388 0
335.662  27.007 J2223.0+2704  -12.05 0.12 2.264  20.519 2.593 0 J222238.9+270024 NA               4.04  38.0  4.81 -13.18 0.10  1.38 0.26 uu*  22.72   -1.00 nan    nan     nan    nan      22.96   -1.00  22.67   -1.00  23.59   -1.00  23.87   -1.00   1.0000   1.0000 NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
335.664  27.084 J2223.0+2704  -12.05 0.12 2.264  20.519 2.593 0 J222239.3+270456 J222239.4+270502 3.96  33.0  4.24 -13.44 0.10  1.86 0.35 uu   18.09    0.02 nan    nan     nan    nan      16.92    0.02  18.71    0.03  20.46    0.04  20.28    0.03   0.9995 nan      NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
335.687  27.073 J2223.0+2704  -12.05 0.12 2.264  20.519 2.593 0 J222244.8+270424 J222244.8+270423 3.81  95.0  8.68 -12.97 0.05  1.96 0.18 uu   20.24    0.05 nan    nan     nan    nan      20.71    0.05  21.25    0.11  21.56    0.07  21.56    0.06   0.9999 nan      NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
335.695  27.018 J2223.0+2704  -12.05 0.12 2.264  20.519 2.593 0 J222246.9+270104 NA               3.93  64.0  6.86 -13.05 0.07  1.59 0.21 uu   20.92    0.09 nan    nan     nan    nan      21.35    0.09  22.60    0.34  22.79    0.18  23.87   -1.00   0.9999 nan      NA               nan      SDSS J222247.02+270102.5       1.90 QSO                   NA                              nan    nan      -1 0
335.810  27.175 J2223.0+2704  -12.05 0.12 2.264  20.519 2.593 0 J222314.5+271029 NA               3.99  34.0  5.04 -13.38 0.10  1.76 0.30 uu*  19.30    0.07 nan    nan     nan    nan      19.54    0.07  21.02   -1.00  21.60    0.26  22.18   -1.00   0.9998 nan      NA               nan      SDSS J222314.46+271024.8       4.13 QSO                   NA                              nan    nan      -1 0
335.867  27.075 J2223.0+2704  -12.05 0.12 2.264  20.519 2.593 0 J222328.0+270430 NA               4.00  35.0  4.85 -13.23 0.10  1.46 0.27 m2   21.12    0.27 nan    nan     nan    nan      22.96   -1.00  22.67   -1.00  23.26    0.27  23.68    0.31   0.9999 nan      NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
335.953  41.446 J2223.9+4128  -11.87 0.11 1.969  15.880 1.090 0 J222348.8+412645 NA               3.86 167.0  9.01 -12.83 0.04  2.70 0.14 uu   19.58    0.04 nan    nan     nan    nan      19.85    0.04  20.95    0.06  21.92    0.10  22.12    0.09   1.0000 nan      NA               nan      NA                           nan    NA                    VLASS1QLCIR J222348.84+412643.1   1.72   8.60  160 0
336.006  41.474 J2223.9+4128  -11.87 0.11 1.969  15.880 1.090 0 J222401.5+412827 NA               3.98  89.0  6.63 -13.03 0.06  1.55 0.19 uu   20.86    0.25 nan    nan     nan    nan      22.24    0.25  22.77    0.26  22.80    0.21  23.01    0.20   1.0000 nan      NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
339.401  24.500 J2237.8+2430  -12.12 0.13 1.783   8.735 2.129 0 J223736.3+243000 NA               4.10  44.0  4.75 -13.22 0.09  1.76 0.28 uu*  22.23    0.29 nan    nan     nan    nan      22.47    0.29  22.90    0.27  23.30   -1.00  23.77   -1.00   1.0000 nan      NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
339.409  24.549 J2237.8+2430  -12.12 0.13 1.783   8.735 2.129 0 J223738.1+243258 J223738.2+243257 3.66 497.0 17.00 -12.31 0.02  2.37 0.07 uu   19.77    0.05 nan    nan     nan    nan      20.36    0.05  20.66    0.05  20.83    0.06  21.03    0.05   1.0000 nan      NA               nan      NA                           nan    NA                    VLASS1QLCIR J223738.15+243256.7   0.01   8.15  182 0
339.460  24.547 J2237.8+2430  -12.12 0.13 1.783   8.735 2.129 0 J223750.2+243250 J223750.4+243249 3.96  82.0  6.44 -12.94 0.07  1.52 0.18 uu   20.02    0.06 nan    nan     nan    nan      20.55    0.06  21.41    0.08  21.97    0.13  22.64    0.14   1.0000 nan      NA               nan      SDSS J223750.37+243248.5       0.49 QSO                   RACSJ223750.3+243252              3.27   1.89   53 0
354.396   4.175 J2338.1+0411  -11.76 0.09 1.938  24.370 0.000 0 J233735.1+041030 J233735.1+041029 4.09  39.0  5.35 -12.93 0.10  1.51 0.30 uu   18.97    0.04 nan    nan     nan    nan      19.35    0.04  20.63    0.08  20.30    0.09  20.68    0.06   1.0000 nan      NA               nan      SDSS J233735.05+041028.6       0.66 QSO                   NA                              nan    nan      -1 0
354.406   4.137 J2338.1+0411  -11.76 0.09 1.938  24.370 0.000 0 J233737.3+040814 NA               4.05  35.0  4.44 -12.94 0.09  1.71 0.27 uu*  21.79   -1.00 nan    nan     nan    nan      22.03   -1.00  22.54   -1.00  22.27   -1.00  23.01   -1.00   1.0000   1.0000 NA               nan      NA                           nan    NA                    NA                              nan    nan      -1 0
354.422   4.127 J2338.1+0411  -11.76 0.09 1.938  24.370 0.000 0 J233741.4+040737 NA               4.08  27.0  4.17 -12.86 0.19  1.11 0.45 uu   21.51   -1.00 nan    nan     nan    nan      22.02   -1.00  22.54   -1.00  22.26   -1.00  23.01   -1.00   1.0000   1.0000 NA               nan      SDSS J233741.25+040736.8       1.35 QSO                   NA                              nan    nan      -1 0
354.425   4.168 J2338.1+0411  -11.76 0.09 1.938  24.370 0.000 0 J233742.1+041004 J233742.0+041004 3.78 187.0 11.96 -12.35 0.03  2.18 0.12 uu   19.13    0.07 nan    nan     nan    nan      20.02    0.07  20.57    0.07  20.99    0.14  21.07    0.08   1.0000 nan      NA               nan      NA                           nan    NA                    VLASS1QLCIR J233742.01+041003.3   0.90  23.70  293 0
354.640   4.223 J2338.1+0411  -11.76 0.09 1.938  24.370 0.000 0 J233833.5+041321 J233833.5+041321 4.24  40.0  5.69 -13.02 0.08  2.12 0.28 uu   20.28    0.09 nan    nan     nan    nan      20.41    0.09  20.54    0.07  20.78    0.12  21.04    0.08   1.0000 nan      NA               nan      SDSS J233833.50+041320.5       0.44 QSO                   NA                              nan    nan      -1 0
357.903 -28.365 J2351.4-2818  -11.80 0.08 2.373   5.662 0.000 0 J235136.7-282152 J235136.8-282153 4.86  32.0  4.93 -12.47 0.08  2.26 0.30 uu   15.35    0.03 nan    nan     nan    nan      16.93    0.03  18.29    0.03 nan    nan      18.96    0.05   1.0000 nan      J235136.5-282154   0.9995 IC 5362                        0.58 BrightestCG           VLASS1QLCIR J235136.72-282152.9   0.67  49.64   19 0
357.908 -28.306 J2351.4-2818  -11.80 0.08 2.373   5.662 0.000 0 J235138.0-281823 NA               4.47  36.0  5.31 -12.36 0.09  2.03 0.28 w1*  21.36    0.28 nan    nan     nan    nan      21.88   -1.00  21.76    0.28 nan    nan      22.32   -1.00   1.0000 nan      J235138.1-281823   0.9547 NA                           nan    NA                    NA                              nan    nan      -1 0


==> anc/mrt_table_single.txt <==
Title: 4FGL-DR4 Unassociated Sources X-ray Catalog
Authors: K. D. Neumann et al.
Table: Fermi-LAT targets with a single significant X-ray source detected by 
       Swift-XRT
================================================================================
Byte-by-byte Description of file: mrt_table_single.txt
--------------------------------------------------------------------------------
 Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
  1-  7  F7.3        deg    RA                Right ascension  (a)
  9- 15  F7.3        deg    Dec               [-84.45/79.05] Declination  (a)
 17- 29  A13         ---    4FGL              Target 4FGL identifier
 31- 36  F6.2   [10-7W/cm2] logFG             [-12.27/-10.53] log {gamma}-ray
                                        0.1-100 GeV flux; erg/s/cm^2 (b)
 38- 41  F4.2   [10-7W/cm2] dlogFG            [0.03/0.22] log {gamma}-ray flux
                                        uncertainty; erg/s/cm^2 (b)
 43- 47  F5.3        ---    PL_Index          [1.28/2.94] Gamma-ray Photon index
                                        when fitting with PowerLaw (b)
 49- 55  F7.3        ---    Variability_Index [4.74/162.79] Year-to-year gamma-
                                        ray variability (b)
 57- 61  F5.3        ---    PLEC_SigCurv      Curvature significance of PLEC
                                        model (b)
     63  I1          ---    SGU               Soft Galactic Unassociated source
                                        Flag 14 (b)
 65- 80  A16         ---    SwXF4-DR4         Target SwXF4-DR4 identifier
 82- 97  A16         ---    SwUVF4-DR4        Target SwUVF4-DR4 identifier
 99-102  F4.2        arcsec err_rad           [3.5/5.89] Positional XRT
                                        uncertainty
104-109  F6.1        ---    counts            [16.0/3212.0]? Source X-ray counts
                                        (c)
111-115  F5.2        ---    SNsosta           [4.0/52.21] Sosta XRT Signal-to-
                                        Noise
117-122  F6.2   [10-7W/cm2] logFX             [-13.61/-7.35] Unabsorbed log
                                        X-ray 0.3-10 keV flux; erg/s/cm^2
124-127  F4.2   [10-7W/cm2] dlogFX            [0.01/0.42] Unabsorbed log X-ray
                                        flux uncertainty; erg/s/cm^2
129-134  F6.2        ---    PhoInd            [-1.26/10.0] X-ray photon index
136-140  F5.2        ---    dPhoInd           [0.03/10.0] X-ray photon index
                                        uncertainty
142-144  A3          ---    UVOT              Swift-UVOT filter used for V-mag
                                        (d,e)
146-151  F6.2        mag    Vmag              [12.64/22.29]? Apparent V band AB
                                        magnitude Estimate (d,f)
153-159  F7.2        mag    Verr              [-1.0/0.36]? Apparent V band AB
                                        magnitude uncertainty (d,f)
161-166  F6.2        mag    vvmag             ? Apparent vv band AB magnitude
                                        Estimate (d,f)
168-174  F7.2        mag    vverr             ? Apparent vv band AB magnitude
                                        uncertainty (d,f)
176-181  F6.2        mag    bbmag             ? Apparent bb band AB magnitude
                                        Estimate (d,f)
183-189  F7.2        mag    bberr             ? Apparent bb band AB magnitude
                                        uncertainty (d,f)
191-196  F6.2        mag    uumag             [14.25/22.78]? Apparent uu band AB
                                        magnitude Estimate (d,f)
198-204  F7.2        mag    uuerr             [-1.0/0.33]? Apparent uu band AB
                                        magnitude uncertainty (d,f)
206-211  F6.2        mag    w1mag             [15.97/23.15]? Apparent w1 band AB
                                        magnitude Estimate (d,f)
213-219  F7.2        mag    w1err             [-1.0/0.36]? Apparent w1 band AB
                                        magnitude uncertainty (d,f)
221-226  F6.2        mag    m2mag             [16.87/23.28]? Apparent m2 band AB
                                        magnitude Estimate (d,f)
228-234  F7.2        mag    m2err             [-1.0/0.33]? Apparent m2 band AB
                                        magnitude uncertainty (d,f)
236-241  F6.2        mag    w2mag             [16.95/23.42]? Apparent w2 band AB
                                        magnitude Estimate (d,f)
243-249  F7.2        mag    w2err             [-1.0/0.35]? Apparent w2 band AB
                                        magnitude uncertainty (d,f)
251-258  F8.4        ---    P_bzr             ? NNC blazar probability
260-267  F8.4        ---    P_limit           ? Blazar probability limit; m_V =
                                        30 (g)
269-284  A16         ---    SwXF4             Target SwXF4 identifier from
                                        Kerby+ 21b
286-293  F8.4        ---    P_K21             [0.0/1.0]? Blazar probability from
                                        Kerby+ 21b
295-322  A28         ---    SIM_src           Likely counterpart in SIMBAD (h)
324-329  F6.2        arcsec SIM_dist          [0.12/4.97]? Offset from SIMBAD
                                        counterpart
331-352  A22         ---    SIM_type          SIMBAD counterpart classification
354-384  A31         ---    Rad_src           Likely radio counterpart (i)
386-391  F6.2        arcsec Rad_dist          [0.17/4.74]? Offset from radio
                                        counterpart
393-399  F7.2        mJy    FRad              ? Radio counterpart radio flux
                                        density (j)
401-404  I4          ---    Rloud             [-1/5411] Radio loudness parameter
    406  I1          ---    lolim             Radio loudness parameter lower
                                        limit flag
--------------------------------------------------------------------------------
Notes (a): XRT Source RA and Declination are given in J2000 epoch.
Notes (b): Parameters are from the data columns in 4FGL-DR4 (Ballet+ 23).
Notes (c): Background-subtracted X-ray counts of XRT source.
Notes (d): Magnitude uncertainties of -1.00 are detection-limiting magnitudes.
Notes (e): Filters with an asterisk used an optical spectral slope of 1.5.
Notes (f): nan values imply no viable overlapping observation of target.
Notes (g): nan values imply UVOT source was detected.
Notes (h): Sources marked with an asterisk have multiple nearby potential sources.
Notes (i): Based on VLASS and RACS catalogs with preference for VLASS if source detected in both.
Notes (j): VLASS band is 2 - 4 GHz, and RACS band is 0.75 - 1.5 GHz.
--------------------------------------------------------------------------------
  1.142 -40.010 J0004.4-4001  -11.60 0.05 2.243  38.814 0.000 0 J000434.3-400032 J000434.2-400035 4.17   84.0  8.62 -12.40 0.05   2.48  0.18 uu   17.20    0.03 nan    nan     nan    nan      18.60    0.03  19.31    0.04  19.44    0.05  19.74    0.09   1.0000 nan      J000434.1-400036   0.9998 2MASX J00043419-4000352        0.52 BLLac                  VLASS1QLCIR J000434.19-400033.6   1.57   32.45   67 0
  5.365 -59.330 J0022.0-5921  -11.45 0.05 2.421  19.921 0.000 0 J002127.6-591947 J002127.5-591948 5.28   25.0  4.65 -12.58 0.09   2.79  0.39 uu   19.17    0.07 nan    nan     nan    nan      19.63    0.07  20.08    0.06  20.29    0.15  19.94    0.07   1.0000 nan      NA               nan      NA                           nan    NA                     RACSJ002127.4-591949              1.57   93.43 1200 0
  5.766 -42.086 J0023.6-4209  -12.02 0.11 2.153  27.932 0.000 0 J002303.6-420508 J002303.8-420509 4.81   39.0  5.23 -11.94 0.11   1.46  0.27 uu   17.06    0.03 nan    nan     nan    nan      17.87    0.03 nan    nan     nan    nan     nan    nan       1.0000 nan      NA               nan      LEDA  101640                   0.24 Seyfert_2              NA                              nan    nan       -1 0
  6.404 -48.636 J0025.4-4838  -11.72 0.09 2.375  24.896 0.000 0 J002536.6-483807 J002536.9-483810 4.60   51.0  6.79 -12.27 0.07   2.34  0.26 uu   19.92    0.15 nan    nan     nan    nan      19.97    0.15  20.64    0.17  20.25    0.08  20.39    0.08   1.0000 nan      J002536.8-483808   0.9997 NA                           nan    NA                     RACSJ002536.8-483810              0.48    4.98  128 0
  6.548  -7.521 J0026.1-0732  -11.68 0.07 1.887  12.689 1.377 0 J002611.7-073116 J002611.6-073115 3.64  522.0 21.48 -11.39 0.02   2.17  0.07 uu   19.50    0.12 nan    nan     nan    nan      19.85    0.12  20.03    0.06  20.27    0.06  19.82    0.15   1.0000 nan      J002611.9-073115   0.9998 4FGL J0026.1-0732              0.56 Blazar_Candidate       VLASS1QLCIR J002611.63-073115.5   0.26    6.40  111 0
  6.792 -11.611 J0027.0-1134  -12.11 0.14 1.823  14.851 0.000 0 J002710.0-113639 J002710.1-113638 5.02   40.0  5.79 -11.91 0.08   2.08  0.26 uu   17.62    0.08 nan    nan     nan    nan      19.13    0.08  19.99    0.10 nan    nan      20.35    0.11   1.0000 nan      NA               nan      LEDA  963767                   0.42 EmissionG              VLASS1QLCIR J002710.12-113637.5   0.81   19.88   61 0
  7.898 -56.778 J0031.5-5648  -11.83 0.08 1.903  17.875 1.587 0 J003135.7-564639 J003135.4-564641 4.83   39.0  6.02 -12.37 0.08   2.35  0.29 vv   19.36    0.25  19.34    0.25  19.86    0.19  20.06    0.12  20.45    0.07  20.42    0.07  20.69    0.06   1.0000 nan      J003135.1-564640   0.9998 Gaia DR3 4918773190794845824   0.40 Star                   RACSJ003135.4-564641              0.37    7.27  111 0
  9.373 -26.846 J0037.2-2653  -11.87 0.11 2.665   9.608 0.000 0 J003729.6-265043 J003729.5-265045 5.49   24.0  4.83 -12.30 0.14   1.65  0.38 uu   19.55    0.26 nan    nan     nan    nan      20.39    0.26  20.00    0.06  19.63    0.07  19.99    0.16   1.0000 nan      J003729.6-265043   0.9996 NA                           nan    NA                     RACSJ003729.6-265045              2.19    2.67   49 0
 14.493  63.445 J0057.9+6326  -11.51 0.07 1.794  16.039 1.243 0 J005758.4+632641 NA               3.69  377.0 18.20 -11.45 0.03   2.09  0.10 vv   19.49    0.32  19.45    0.32  20.29   -1.00  21.37   -1.00  22.21   -1.00  22.67   -1.00  23.12   -1.00   1.0000 nan      J005758.1+632642   0.9997 2MASS J00575838+6326390        1.30 Blazar_Candidate       VLASS1QLCIR J005758.36+632639.7   0.61    3.40   59 0
 14.526 -46.072 J0058.3-4603  -12.00 0.10 2.072  20.470 0.000 0 J005806.1-460418 J005806.3-460419 3.75  278.0 15.54 -11.50 0.04   1.67  0.09 uu   20.69    0.21 nan    nan     nan    nan      21.60    0.21  21.80    0.32  21.85    0.20  21.82    0.17   1.0000 nan      J005806.4-460417   0.9998 NA                           nan    NA                     RACSJ005806.0-460417              3.30    6.68  347 0
 14.937 -56.885 J0059.4-5654  -11.09 0.03 2.526 100.922 6.290 0 J005945.0-565306 NA               4.39   27.0  4.08 -12.84 0.11   2.02  0.35 w1   19.99    0.34 nan    nan     nan    nan      21.22   -1.00  21.69    0.34  22.35   -1.00  22.67    0.25   0.9638 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
 15.611   9.994 J0102.3+1000  -11.67 0.07 2.011  17.637 3.580 0 J010226.6+095940 NA               4.45   26.0  4.61 -13.28 0.09   2.87  0.42 uu*  22.29   -1.00 nan    nan     nan    nan      22.53   -1.00  22.83   -1.00  23.03   -1.00  23.29   -1.00   0.9996   0.9999 NA               nan      FIRST J010226.7+095939         1.19 AGN_Candidate          VLASS1QLCIR J010226.68+095939.6   1.03    6.55 1487 1
 19.520  14.533 J0117.9+1430  -11.61 0.07 2.500  29.459 0.618 0 J011804.8+143200 J011804.8+143200 5.05   30.0  4.97 -12.01 0.08   2.86  0.35 uu   18.46    0.09 nan    nan     nan    nan      18.94    0.09  19.15    0.05  19.43    0.18  19.23    0.10   1.0000 nan      NA               nan      SDSS J011804.82+143158.6       0.35 Seyfert_1              NA                              nan    nan       -1 0
 19.598 -60.131 J0118.3-6008  -11.56 0.04 2.220  69.523 2.024 0 J011823.2-600749 J011823.4-600751 4.76   34.0  5.71 -12.71 0.08   2.48  0.34 uu   18.16    0.03 nan    nan     nan    nan      19.12    0.03 nan    nan      19.43    0.05  20.23    0.07   1.0000 nan      J011824.0-600753   0.9994 NA                           nan    NA                     RACSJ011823.5-600749              1.75   96.79  491 0
 19.805 -79.753 J0120.2-7944  -12.00 0.12 2.103  21.396 0.000 0 J011913.2-794511 NA               4.83   40.0  5.67 -12.25 0.08   2.08  0.26 uu   20.48    0.15 nan    nan     nan    nan      20.69    0.15 nan    nan      21.94   -1.00  22.56   -1.00   1.0000 nan      J011914.7-794510   0.9997 NA                           nan    NA                     NA                              nan    nan       -1 0
 20.598  10.537 J0122.4+1034  -11.98 0.11 1.837  19.407 1.660 0 J012223.6+103213 J012223.6+103213 3.62  571.0 21.42 -11.80 0.02   2.16  0.07 uu   19.52    0.12 nan    nan     nan    nan      19.99    0.12  20.27    0.07  20.53    0.10  20.51    0.05   1.0000 nan      NA               nan      SDSS J012223.62+103213.2       0.70 BLLac                  VLASS1QLCIR J012223.63+103213.3   0.91    8.50  151 0
 21.451 -63.046 J0125.9-6303  -11.99 0.10 2.100  11.505 1.240 0 J012548.0-630246 J012548.1-630245 4.15   94.0  8.45 -12.03 0.06   1.96  0.17 uu   19.54    0.14 nan    nan     nan    nan      20.37    0.14  20.59    0.07 nan    nan      20.80    0.08   1.0000 nan      J012548.3-630244   0.9998 NA                           nan    NA                     RACSJ012548.1-630243              1.56   30.30  548 0
 23.229  59.537 J0133.0+5931  -11.36 0.08 2.457  45.603 0.000 0 J013255.0+593214 NA               4.19   86.0  8.89 -11.89 0.05   2.17  0.21 uu   19.29    0.11 nan    nan     nan    nan      20.92    0.11  21.32   -1.00  21.37   -1.00  20.72    0.05   1.0000 nan      NA               nan      3FGL J0133.3+5930              1.72 BLLac                  VLASS1QLCIR J013255.26+593215.7   2.66    4.28   61 0
 24.352 -32.678 J0137.3-3239  -11.96 0.10 2.360  13.752 1.763 0 J013724.6-324045 J013724.5-324040 4.55   54.0  6.81 -12.12 0.06   2.24  0.23 uu   21.22    0.15 nan    nan     nan    nan      20.96    0.15 nan    nan      21.05    0.17 nan    nan       1.0000 nan      J013724.7-324047   0.9998 NA                           nan    NA                     VLASS1QLCIR J013724.50-324038.7   1.21    8.98  759 0
 25.037  70.880 J0140.3+7054  -11.84 0.09 1.920  10.828 2.451 0 J014008.8+705247 NA               5.49   23.0  4.39 -12.32 0.10   1.87  0.39 w2   21.46    0.24 nan    nan     nan    nan      21.08   -1.00  22.02   -1.00  21.90   -1.00  22.21    0.24   1.0000 nan      J014008.6+705250   0.9973 NA                           nan    NA                     VLASS1QLCIR J014009.00+705248.4   2.02    1.45  154 0
 25.093  51.221 J0140.4+5114  -11.84 0.11 2.488   7.265 2.793 0 J014022.4+511316 NA               4.12   63.0  6.47 -12.22 0.06   1.78  0.22 uu*  21.68   -1.00 nan    nan     nan    nan      21.92   -1.00  21.92   -1.00  22.85   -1.00 nan    nan       0.9916   0.9999 NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
 29.102 -24.334 J0156.3-2420  -11.61 0.06 1.900  43.855 2.240 0 J015624.4-242003 J015624.6-242003 3.81  226.0 13.92 -11.90 0.03   2.49  0.11 vv   17.98    0.17  17.97    0.17  18.38    0.11  18.53    0.03  18.82    0.05  19.11    0.04  19.11    0.03   1.0000 nan      J015624.4-242004   0.9998 2FGL J0156.5-2419              0.42 BLLac                  VLASS1QLCIR J015624.53-242003.1   0.35    4.43   19 0
 29.772  33.216 J0159.0+3313  -11.69 0.07 2.006  24.856 0.000 0 J015905.0+331300 J015905.2+331258 3.67   67.0  6.81 -13.19 0.06   2.70  0.24 uu   18.38    0.03 nan    nan     nan    nan      18.69    0.03  19.89    0.04  21.05    0.06  21.05    0.06   1.0000 nan      J015905.0+331255   0.9998 NA                           nan    NA                     VLASS1QLCIR J015905.17+331257.7   0.26    4.77   30 0
 29.946 -22.547 J0159.8-2234  -12.00 0.10 1.884  11.493 1.647 0 J015947.0-223250 J015947.0-223250 4.05   84.0  8.24 -12.79 0.05   2.60  0.19 uu   20.22    0.07 nan    nan     nan    nan      20.58    0.07  21.19    0.07  21.00    0.06  21.55    0.11   1.0000 nan      NA               nan      NA                           nan    NA                     VLASS1QLCIR J015947.01-223250.0   0.43    4.26  144 0
 30.675  31.536 J0202.7+3133  -12.05 0.13 1.875  13.842 1.650 0 J020242.0+313212 J020242.1+313211 4.03  123.0 10.36 -12.17 0.04   2.85  0.16 vv   18.26    0.13  18.24    0.13  18.78    0.10  18.95    0.06  19.48    0.06  19.74    0.06  19.87    0.05   1.0000 nan      NA               nan      NA                           nan    NA                     VLASS1QLCIR J020242.03+313211.0   0.24   15.14   84 0
 32.445  26.425 J0209.8+2626  -11.69 0.08 2.389   8.495 0.000 0 J020946.8+262529 NA               3.70  360.0 17.33 -11.54 0.03   1.95  0.08 w1   20.41    0.21 nan    nan     nan    nan      21.41   -1.00  21.05    0.21  21.70    0.15  21.81    0.19   1.0000 nan      J020946.5+262528   0.9998 4FGL J0209.8+2626              1.75 Blazar_Candidate       VLASS1QLCIR J020946.71+262530.9   2.00    3.87  156 0
 37.801  35.079 J0231.0+3505  -12.01 0.12 1.972  13.185 1.265 0 J023112.3+350447 J023112.2+350444 5.08   35.0  5.34 -11.56 0.11   1.84  0.36 m2   19.69    0.21 nan    nan     nan    nan     nan    nan     nan    nan      21.32    0.21  21.51   -1.00   1.0000 nan      J023112.4+350446   0.9982 NA                           nan    NA                     VLASS1QLCIR J023112.15+350444.5   0.55    4.91  102 0
 42.798 -18.520 J0251.1-1830  -11.80 0.09 1.706  18.587 3.565 0 J025111.3-183115 J025111.5-183113 4.14  104.0  8.76 -12.13 0.05   2.00  0.15 uu   19.68    0.08 nan    nan     nan    nan      20.46    0.08 nan    nan      21.79    0.12 nan    nan       1.0000 nan      J025111.4-183114   0.7902 4FGL J0251.1-1830              0.28 BLLac                  VLASS1QLCIR J025111.53-183112.3   0.65    8.79  181 0
 42.823  46.751 J0251.4+4646  -11.71 0.11 2.563  22.225 2.254 0 J025117.5+464504 NA               4.37   30.0  4.32 -12.76 0.10   1.68  0.35 w1   20.15    0.05 nan    nan     nan    nan     nan    nan      21.11    0.05 nan    nan      22.50    0.15   0.9998 nan      NA               nan      NA                           nan    NA                     VLASS1QLCIR J025117.66+464504.3   2.17   38.11 1201 0
 44.740   5.879 J0259.0+0552  -11.07 0.04 2.021  77.664 3.884 0 J025857.5+055243 J025857.5+055244 4.56   40.0  5.43 -12.20 0.08   1.86  0.28 uu   18.71    0.04 nan    nan     nan    nan      19.17    0.04 nan    nan      20.22    0.11 nan    nan       1.0000 nan      J025857.4+055243   0.9991 SDSS J025857.55+055243.9       0.31 BLLac                  VLASS1QLCIR J025857.55+055244.0   0.29    5.79   49 0
 45.313 -56.279 J0301.6-5617  -11.82 0.08 1.981  22.410 2.214 0 J030114.8-561645 J030115.1-561644 4.90   32.0  5.41 -12.60 0.09   2.66  0.39 bb   19.83    0.27  19.21   -1.00  19.73    0.27  20.27    0.12  20.89    0.23  21.86   -1.00  23.00   -1.00   1.0000 nan      J030115.2-561648   0.9998 4FGL J0301.6-5617              4.36 Blazar                 RACSJ030115.0-561643              0.35   30.29  714 0
 45.612  33.913 J0302.5+3354  -11.77 0.10 1.943  14.762 0.000 0 J030226.9+335449 NA               4.71   44.0  6.26 -12.07 0.08   1.94  0.28 uu   19.37    0.17 nan    nan     nan    nan      20.43    0.17 nan    nan      22.29    0.31  22.47   -1.00   1.0000 nan      J030226.7+335448   0.9996 NA                           nan    NA                     VLASS1QLCIR J030226.99+335445.9   2.79   11.86  183 0
 51.905  26.337 J0327.6+2620  -11.75 0.10 2.151  16.666 0.000 0 J032737.4+262011 J032737.3+262011 3.65  429.0 18.66 -11.93 0.02   2.21  0.08 uu   19.96    0.07 nan    nan     nan    nan      20.45    0.07  21.17    0.07  21.72    0.10  21.75    0.09   1.0000 nan      J032737.2+262008   0.9997 NA                           nan    NA                     VLASS1QLCIR J032737.28+262010.9   0.56    7.11  189 0
 53.381 -27.154 J0333.4-2705  -11.88 0.08 1.907  12.704 0.000 0 J033331.3-270915 NA               4.19   88.0  8.24 -11.98 0.06   2.13  0.17 w1*  21.48   -1.00 nan    nan     nan    nan     nan    nan      21.88   -1.00  22.11   -1.00  22.92   -1.00   1.0000   1.0000 J033331.5-270918   0.9998 NA                           nan    NA                     NA                              nan    nan       -1 0
 55.853 -63.060 J0343.3-6303  -11.47 0.04 2.222  24.789 0.000 0 J034324.3-630339 J034324.8-630338 5.00   25.0  4.48 -12.37 0.11   3.37  0.44 uu   18.77    0.11 nan    nan     nan    nan      18.92    0.11  20.01    0.08  19.42    0.05 nan    nan       1.0000 nan      J034323.9-630342   0.9998 NA                           nan    NA                     RACSJ034324.7-630337              0.60    8.99   80 0
 61.533   6.656 J0406.2+0639  -11.55 0.09 2.413  25.805 0.000 0 J040607.9+063921 NA               5.02   32.0  5.23 -12.40 0.08   2.06  0.30 w1   20.21   -1.00 nan    nan     nan    nan     nan    nan      21.65   -1.00  21.87   -1.00  22.38   -1.00   1.0000   1.0000 J040607.7+063919   0.9998 NA                           nan    NA                     VLASS1QLCIR J040607.92+063922.2   1.40   12.08  405 1
 62.340  25.745 J0409.2+2542  -11.57 0.08 2.171   9.142 0.000 0 J040921.8+254443 J040921.7+254442 4.16   75.0  8.01 -12.21 0.05   2.10  0.19 uu   19.52    0.06 nan    nan     nan    nan      20.03    0.06  20.81    0.11 nan    nan      21.54    0.23   1.0000 nan      J040921.6+254440   0.9997 NA                           nan    NA                     VLASS1QLCIR J040921.71+254442.0   0.20    8.05  143 0
 63.738  57.181 J0414.6+5711  -11.50 0.07 2.022  15.105 0.690 0 J041457.1+571051 NA               4.33   70.0  7.82 -11.67 0.06   2.31  0.25 uu   20.79   -1.00 nan    nan     nan    nan      21.86   -1.00  21.88   -1.00  22.39   -1.00 nan    nan       1.0000   1.0000 NA               nan      NA                           nan    NA                     VLASS1QLCIR J041457.19+571050.1   0.48    8.88  508 1
 64.634 -43.699 J0418.4-4342  -12.24 0.15 1.719  19.234 1.121 0 J041832.3-434155 J041832.2-434157 4.06   67.0  7.37 -12.82 0.06   2.52  0.23 uu   21.10    0.15 nan    nan     nan    nan      21.70    0.15  20.87    0.08  21.05    0.08  21.96    0.09   1.0000 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
 66.288  49.309 J0425.1+4919  -11.42 0.13 2.340  12.388 0.000 0 J042509.2+491832 NA               4.20   84.0  7.56 -11.08 0.06   0.99  0.22 m2*  21.43   -1.00 nan    nan     nan    nan     nan    nan     nan    nan      21.91   -1.00 nan    nan       1.0000   1.0000 NA               nan      NA                           nan    NA                     VLASS1QLCIR J042509.06+491829.5   3.01   13.88 1426 1
 69.633 -42.669 J0438.2-4243  -11.68 0.09 2.445  13.624 0.000 0 J043832.3-424003 J043832.0-424008 5.08   30.0  5.42 -12.46 0.10   1.99  0.31 uu   18.81    0.32 nan    nan     nan    nan      20.43    0.32  20.76    0.08 nan    nan      20.93    0.16   1.0000 nan      NA               nan      NA                           nan    NA                     RACSJ043831.9-424007              0.81   41.49  381 0
 75.553  30.327 J0502.2+3016  -11.79 0.12 1.935  19.236 2.174 0 J050212.8+301936 NA               4.15  101.0  9.52 -11.52 0.05   1.43  0.18 uu   20.90   -1.00 nan    nan     nan    nan      20.98   -1.00  22.55   -1.00  21.46   -1.00 nan    nan       1.0000   1.0000 J050212.7+301934   0.9854 NA                           nan    NA                     VLASS1QLCIR J050212.82+301934.4   1.72    5.59  353 1
 82.132  38.866 J0528.5+3852  -11.69 0.15 2.075   9.712 0.000 0 J052831.6+385200 NA               4.20   82.0  8.16 -11.85 0.06   1.29  0.21 vv*  19.44   -1.00  19.43   -1.00  20.20   -1.00  21.02   -1.00  21.85   -1.00  22.45   -1.00  22.71   -1.00   1.0000   1.0000 NA               nan      NA                           nan    NA                     VLASS1QLCIR J052831.57+385159.8   0.79    3.36   55 1
 84.111 -12.115 J0536.1-1205  -12.00 0.11 2.119   9.224 2.804 0 J053626.7-120654 NA               4.72   46.0  5.93 -12.09 0.07   2.77  0.28 uu   20.13   -1.00 nan    nan     nan    nan      21.77   -1.00  21.61   -1.00 nan    nan      22.27   -1.00   0.9008   1.0000 NA               nan      NA                           nan    NA                     VLASS1QLCIR J053626.79-120651.8   3.02    5.44  169 1
 84.441   9.966 J0537.5+0959  -11.34 0.09 2.728  45.887 0.000 0 J053745.9+095759 NA               4.59   43.0  5.76 -12.23 0.07   2.08  0.26 uu   20.44   -1.00 nan    nan     nan    nan      21.16   -1.00  21.33   -1.00  21.79   -1.00  21.01   -1.00   1.0000   1.0000 J053745.9+095759   0.9996 3FGL J0537.0+0957              0.70 Blazar                 VLASS1QLCIR J053745.89+095758.8   0.64    7.38  305 1
 84.677 -63.472 J0539.2-6333  -11.86 0.08 1.964  13.441 0.713 0 J053842.5-632818 NA               3.98  136.0 10.67 -11.96 0.04   2.19  0.14 uu   21.07   -1.00 nan    nan     nan    nan      21.66   -1.00  22.44   -1.00  21.44   -1.00  22.83   -1.00   1.0000   1.0000 NA               nan      NA                           nan    NA                     RACSJ053842.1-632819              2.18    4.46  329 1
 85.196  36.283 J0540.7+3611c -11.23 0.11 2.528  14.247 3.786 0 J054047.0+361700 NA               5.00   31.0  5.05 -11.79 0.08   1.35  0.45 uu*  20.81   -1.00 nan    nan     nan    nan      21.05   -1.00  21.57   -1.00  22.27   -1.00  22.04   -1.00   0.9439   0.9999 J054046.9+361657   0.1307 2MASS J05404714+3616586        2.04 YSO                    VLASS1QLCIR J054047.10+361658.6   1.74    1.87  108 1
 88.499 -50.862 J0553.9-5048  -11.80 0.07 2.024  19.219 3.811 0 J055359.3-505146 J055359.7-505144 4.72   50.0  6.56 -12.16 0.07   2.11  0.23 uu   19.19    0.09 nan    nan     nan    nan      19.90    0.09  20.19    0.09 nan    nan     nan    nan       0.9959 nan      J055359.2-505150   0.9992 NA                           nan    NA                     RACSJ055359.6-505143              1.15   18.63  244 0
 88.578  -2.978 J0554.2-0259  -11.53 0.12 2.285   9.437 0.000 0 J055418.7-025840 NA               4.44   47.0  6.22 -12.19 0.08   1.57  0.25 uu*  21.19   -1.00 nan    nan     nan    nan      21.43   -1.00  21.72   -1.00  21.47   -1.00  20.48   -1.00   1.0000   1.0000 J055418.8-025842   0.9995 NA                           nan    NA                     NA                              nan    nan       -1 0
 92.922 -29.272 J0611.5-2918  -11.89 0.09 2.046  23.194 0.269 0 J061141.2-291617 NA               5.53   24.0  4.17 -12.50 0.10   2.29  0.40 w1*  21.84   -1.00 nan    nan     nan    nan     nan    nan      22.24   -1.00 nan    nan     nan    nan       1.0000   1.0000 J061141.5-291623   0.9987 NA                           nan    NA                     NA                              nan    nan       -1 0
 95.192 -50.564 J0620.7-5034  -11.84 0.09 2.199  20.086 0.000 0 J062046.1-503348 J062046.1-503351 4.36   67.0  7.78 -12.20 0.06   2.37  0.20 uu   18.51    0.06 nan    nan     nan    nan      20.03    0.06  20.42    0.08 nan    nan      21.69    0.25   1.0000 nan      J062045.7-503350   0.9997 4FGL J0620.7-5034              0.21 BLLac                  RACSJ062046.1-503352              1.57   38.36  269 0
 95.726  31.343 J0622.5+3120  -11.28 0.08 2.571  17.693 3.372 0 J062254.2+312036 NA               4.61   45.0  6.16 -11.90 0.08   1.50  0.28 uu   18.87    0.09 nan    nan     nan    nan      20.11    0.09  21.28   -1.00  21.95   -1.00  21.12   -1.00   0.9551 nan      J062254.0+312037   0.9621 LEDA 1942759                   2.44 Galaxy                 VLASS1QLCIR J062254.47+312036.0   2.95    1.59   15 0
 96.082 -49.110 J0624.7-4903  -11.82 0.09 2.591  10.414 3.168 0 J062419.6-490637 NA               5.76   19.0  4.33 -12.46 0.11   2.05  0.42 m2   19.13    0.23 nan    nan     nan    nan     nan    nan     nan    nan      21.45    0.23  22.37    0.29   0.9216 nan      J062419.5-490639   0.9813 NA                           nan    NA                     NA                              nan    nan       -1 0
 97.703  56.475 J0631.0+5626  -11.85 0.09 2.146   9.926 1.838 0 J063048.7+562830 NA               4.63   53.0  6.81 -12.09 0.06   2.48  0.26 uu   20.36    0.31 nan    nan     nan    nan      21.24    0.31  21.63    0.28 nan    nan      21.92    0.24   0.9999 nan      J063048.3+562831   0.9988 NA                           nan    NA                     VLASS1QLCIR J063048.97+562830.6   2.17    2.66  102 0
 98.499  58.676 J0633.9+5840  -11.94 0.10 2.189  11.198 0.000 0 J063359.8+584034 NA               5.20   18.0  4.00 -12.87 0.10   2.27  0.45 uu   20.53    0.28 nan    nan     nan    nan      22.21    0.28  22.62   -1.00  22.27   -1.00  22.58    0.31   1.0000 nan      J063400.1+584036   0.9998 4FGL J0633.9+5840              2.06 Blazar_Candidate       VLASS1QLCIR J063359.69+584035.8   2.17    1.90   85 0
104.148  42.257 J0656.5+4218  -11.80 0.10 1.999  18.670 0.737 0 J065635.4+421524 J065635.6+421524 3.63  557.0 21.62 -11.37 0.02   2.20  0.07 uu   19.57    0.06 nan    nan     nan    nan      19.96    0.06 nan    nan      21.02    0.11  20.77    0.09   1.0000 nan      NA               nan      4FGL J0656.5+4218              0.85 Blazar_Candidate       VLASS1QLCIR J065635.57+421524.0   0.66    6.88  127 0
105.140 -51.336 J0700.2-5118  -11.78 0.07 1.998   9.670 0.274 0 J070033.6-512010 NA               4.22   92.0  9.08 -11.79 0.06   1.86  0.16 uu   17.60    0.03 nan    nan     nan    nan      18.22    0.03 nan    nan     nan    nan      20.56    0.11   1.0000 nan      J070033.8-512011   0.9215 NA                           nan    NA                     NA                              nan    nan       -1 0
105.188  15.812 J0700.8+1551  -11.73 0.08 1.967  15.527 3.175 0 J070045.2+154845 J070045.1+154844 5.59   19.0  4.10 -12.57 0.11   2.72  0.47 w1   19.37    0.13 nan    nan     nan    nan     nan    nan      20.10    0.13  20.32    0.25  20.68    0.06   0.9998 nan      NA               nan      NA                           nan    NA                     VLASS1QLCIR J070045.12+154844.2   0.18    5.88   90 0
106.091 -48.447 J0704.3-4829  -11.63 0.07 2.015  30.005 0.705 0 J070421.7-482646 J070421.8-482648 3.98  139.0 11.29 -11.97 0.04   2.50  0.15 uu   19.42    0.17 nan    nan     nan    nan      19.88    0.17  19.99    0.04  20.84    0.26  20.42    0.07   1.0000 nan      J070421.8-482645   0.9998 3FGL J0704.3-4828              0.71 BLLac                  RACSJ070421.8-482647              0.94    6.11   99 0
110.582 -26.793 J0722.4-2650  -11.43 0.09 2.340  12.278 2.816 0 J072219.7-264735 J072219.7-264734 5.20   24.0  4.67 -11.90 0.19   4.35  0.50 vv   12.64    0.03  12.59    0.03 nan    nan      14.25    0.02  15.97    0.02  17.63    0.03  17.50    0.02   0.2129 nan      NA               nan      Gaia DR3 5613015552810289152   0.35 EclBin                 NA                              nan    nan       -1 0
110.795 -30.799 J0723.1-3048  -11.41 0.06 2.347   5.279 0.000 0 J072310.8-304755 NA               3.67  424.0 18.68 -11.03 0.02   1.68  0.08 w1   20.33    0.25 nan    nan     nan    nan      21.18   -1.00  21.61    0.25 nan    nan      21.89   -1.00   1.0000 nan      J072310.8-304758   0.9996 NA                           nan    NA                     VLASS1QLCIR J072310.80-304753.4   1.68    2.53   94 0
110.965  56.960 J0723.9+5702  -11.98 0.12 2.303  14.610 1.559 0 J072351.6+565737 J072351.6+565735 4.36   61.0  6.99 -12.21 0.06   2.04  0.21 uu   18.82    0.04 nan    nan     nan    nan      18.71    0.04  18.82    0.03  18.91    0.05  18.89    0.05   1.0000 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
111.448  -5.809 J0725.7-0549  -11.48 0.07 1.931  16.820 2.874 0 J072547.6-054831 NA               3.89  139.0 11.10 -11.57 0.04   2.38  0.16 uu   19.36    0.03 nan    nan     nan    nan      19.36    0.03  20.00    0.13 nan    nan     nan    nan       0.9999 nan      J072547.5-054830   0.9992 2FGL J0725.8-0549              4.10 BLLac                  VLASS1QLCIR J072547.70-054827.6   3.68    7.36  113 0
117.829  -0.465 J0751.2-0029  -12.27 0.14 1.951   7.355 2.628 0 J075118.9-002754 NA               4.09   85.0  7.27 -12.27 0.08   2.29  0.30 NA  nan    nan     nan    nan     nan    nan     nan    nan     nan    nan     nan    nan     nan    nan     nan      nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
118.042 -29.505 J0752.0-2931  -11.30 0.06 2.498   8.811 6.589 0 J075209.9-293013 J075210.0-293016 5.31   25.0  4.52 -10.94 0.23   5.62  0.59 uu   13.59    0.02 nan    nan     nan    nan      15.33    0.02  17.22    0.03  19.71    0.17  18.77    0.04   0.0001 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
119.060  -5.289 J0755.9-0515  -11.39 0.06 2.940   7.187 0.000 0 J075614.4-051719 NA               3.97  140.0 10.57 -11.55 0.05   1.67  0.13 m2   21.29    0.27 nan    nan     nan    nan      20.88   -1.00  21.45   -1.00  22.29    0.27  21.71   -1.00   1.0000 nan      J075614.6-051720   0.9998 NA                           nan    NA                     NA                              nan    nan       -1 0
120.236   7.543 J0800.9+0733  -11.90 0.09 1.845   6.281 3.419 0 J080056.5+073236 J080056.6+073235 3.64  417.0 18.87 -12.28 0.02   2.61  0.09 vv   18.56    0.09  18.54    0.09 nan    nan      18.68    0.03  19.06    0.06  19.46    0.04  19.31    0.04   0.9960 nan      J080056.5+073235   0.9970 4FGL J0800.9+0733              0.21 Blazar_Candidate       VLASS1QLCIR J080056.54+073235.2   0.54    5.55   40 0
126.773 -41.200 J0827.0-4111c -11.52 0.14 2.122  17.491 0.000 0 J082705.6-411200 NA               5.70   18.0  4.01 -11.74 0.27   2.85  0.60 uu*  21.40   -1.00 nan    nan     nan    nan      21.64   -1.00  21.59   -1.00  21.68   -1.00 nan    nan       1.0000   1.0000 J082705.4-411159   0.9998 NA                           nan    NA                     NA                              nan    nan       -1 0
129.697 -83.729 J0839.6-8341  -11.98 0.11 1.764  22.106 0.000 0 J083847.8-834346 J083847.3-834345 3.91  165.0 11.32 -11.60 0.04   2.09  0.13 uu   19.42    0.10 nan    nan     nan    nan      20.37    0.10  20.85    0.29 nan    nan      21.32    0.17   1.0000 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
131.037 -41.320 J0844.9-4117  -11.26 0.13 2.613  11.319 3.697 1 J084408.8-411912 NA               5.28   20.0  4.23 -12.42 0.11   1.79  0.49 m2   14.32    0.08 nan    nan     nan    nan     nan    nan     nan    nan      20.31    0.08  20.35    0.08   0.0002 nan      NA               nan      UCAC4 244-028737               2.84 YSO_Candidate          NA                              nan    nan       -1 0
133.091 -25.274 J0852.5-2515  -11.84 0.11 2.021   8.427 0.000 0 J085221.9-251626 NA               5.44   25.0  4.66 -11.67 0.09   2.09  0.38 NA  nan    nan     nan    nan     nan    nan     nan    nan     nan    nan     nan    nan     nan    nan     nan      nan      NA               nan      NA                           nan    NA                     VLASS1QLCIR J085221.95-251627.6   1.80   35.38   -1 0
134.860 -43.757 J0859.3-4342  -11.04 0.12 2.552  14.547 4.175 1 J085926.4-434525 NA               4.05   65.0  6.44 -11.57 0.07   1.06  0.24 uu*  20.98   -1.00 nan    nan     nan    nan      21.22   -1.00  22.30   -1.00  21.60   -1.00  22.22   -1.00   0.8615   0.9998 J085926.2-434526   0.0029 CXOU J085926.2-434523*         2.67 YSO                    NA                              nan    nan       -1 0
135.557 -46.510 J0902.8-4633  -11.27 0.14 2.488  14.868 2.044 1 J090213.2-463039 J090213.6-463035 4.33   20.0  4.11 -11.12 0.32   6.18  0.76 vv   13.46    0.02  13.42    0.02  14.01    0.02  15.37    0.02  17.31    0.02  19.24    0.04 nan    nan       0.4713 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
135.930  40.918 J0903.5+4057  -12.05 0.11 2.026  18.327 0.540 0 J090343.2+405502 J090343.2+405503 4.18   56.0  6.55 -12.81 0.08   1.91  0.24 vv   19.49    0.12  19.48    0.12  19.89   -1.00  20.20    0.05  20.80    0.20  20.44    0.08  20.80    0.04   1.0000 nan      J090342.8+405503   0.9998 SDSS J090343.20+405503.1       0.41 QSO                    VLASS1QLCIR J090343.18+405503.1   0.30    2.86   49 0
137.517 -18.270 J0910.1-1816  -11.91 0.10 2.084  12.215 1.894 0 J091004.0-181613 NA               3.95  142.0 10.80 -11.97 0.04   2.27  0.15 w1   20.03    0.12 nan    nan     nan    nan     nan    nan      20.94    0.12  21.24   -1.00  21.69    0.16   1.0000 nan      J091003.9-181613   0.9992 4FGL J0910.1-1816              2.30 Blazar_Candidate       VLASS1QLCIR J091003.90-181612.1   1.94    4.31  122 0
138.624  68.753 J0914.5+6845  -11.80 0.07 2.044  17.864 0.000 0 J091429.8+684507 J091429.7+684509 4.59   48.0  6.27 -12.16 0.08   1.98  0.26 uu   19.70    0.13 nan    nan     nan    nan      20.40    0.13  20.73    0.14 nan    nan      21.20    0.16   1.0000 nan      J091430.0+684509   0.9993 4FGL J0914.5+6845              2.91 Blazar_Candidate       VLASS1QLCIR J091429.67+684508.5   0.63   19.54  410 0
142.078 -52.951 J0928.4-5256  -11.17 0.06 2.041  27.840 1.242 0 J092818.7-525703 NA               5.08   26.0  4.46 -11.49 0.30   3.28  0.60 uu   19.72   -1.00 nan    nan     nan    nan      19.84   -1.00  21.71   -1.00  22.13   -1.00  22.01   -1.00   1.0000   1.0000 J092818.7-525701   0.9999 3FHL J0928.5-5256              0.46 BLLac                  RACSJ092818.6-525703              0.45    6.72  143 1
142.741 -30.522 J0930.9-3030  -11.69 0.08 2.002   9.812 0.000 0 J093058.1-303115 J093057.8-303118 4.83   35.0  4.57 -12.30 0.08   2.08  0.29 w1   19.82    0.14 nan    nan     nan    nan     nan    nan      20.72    0.14 nan    nan      21.44    0.21   1.0000 nan      J093058.0-303118   0.9996 NA                           nan    NA                     VLASS1QLCIR J093057.86-303118.0   0.35    2.53   59 0
143.391  72.350 J0934.5+7223  -11.69 0.08 2.902  23.623 0.000 0 J093334.1+722100 J093333.7+722101 5.49   21.0  4.17 -12.35 0.13   1.57  0.35 uu   18.72    0.07 nan    nan     nan    nan      19.49    0.07 nan    nan      20.59    0.14  20.66    0.13   1.0000 nan      J093334.0+722101   0.9996 NA                           nan    NA                     NA                              nan    nan       -1 0
144.645  51.915 J0938.8+5155  -11.93 0.09 2.085  19.178 0.932 0 J093834.7+515450 J093834.7+515452 5.00   25.0  4.44 -12.40 0.16   0.64  0.35 uu   20.25    0.31 nan    nan     nan    nan      20.67    0.31 nan    nan      21.36    0.12  21.82    0.13   1.0000 nan      J093835.0+515455   0.9963 SDSS J093834.72+515452.3       0.13 QSO                    NA                              nan    nan       -1 0
148.210  13.872 J0952.9+1351  -12.20 0.15 1.620  12.533 2.067 0 J095250.4+135218 NA               4.22   65.0  7.51 -12.46 0.06   2.34  0.22 NA  nan    nan     nan    nan     nan    nan     nan    nan     nan    nan     nan    nan     nan    nan     nan      nan      NA               nan      NA                           nan    NA                     VLASS1QLCIR J095250.47+135216.7   2.12   34.15   -1 0
149.641  -5.361 J0958.6-0522  -11.80 0.09 1.999   7.085 0.824 0 J095833.6-052137 J095833.7-052141 4.06   95.0  8.27 -11.69 0.06   1.98  0.17 w1   18.39    0.04 nan    nan     nan    nan     nan    nan      19.20    0.04 nan    nan     nan    nan       1.0000 nan      NA               nan      NA                           nan    NA                     VLASS1QLCIR J095833.75-052140.2   0.55   22.47  141 0
150.301 -20.667 J1001.3-2040  -11.92 0.10 1.883   7.814 1.701 0 J100111.9-203958 J100112.1-204001 4.09   22.0  4.34 -13.15 0.09   2.34  0.38 uu   19.99    0.07 nan    nan     nan    nan      20.52    0.07  21.40    0.14  21.28    0.08  21.46    0.09   1.0000 nan      NA               nan      NA                           nan    NA                     VLASS1QLCIR J100112.14-204000.7   0.31    7.48  204 0
154.109 -57.468 J1016.2-5729c -10.83 0.11 2.681  12.444 1.266 0 J101626.1-572804 NA               3.82  185.0 12.41 -11.20 0.03   1.27  0.15 uu   17.14    0.09 nan    nan     nan    nan      19.00    0.09  20.82    0.14  21.32    0.19  21.58    0.30   0.9996 nan      J101625.7-572807   0.9995 WR 17-1                        1.99 Wolf-Rayet             NA                              nan    nan       -1 0
154.459 -27.097 J1018.1-2705  -11.54 0.07 2.496  12.597 1.508 0 J101750.3-270550 NA               3.71  245.0 13.82 -11.70 0.04   1.60  0.10 uu   20.13   -1.00 nan    nan     nan    nan      21.97   -1.00  22.48   -1.00 nan    nan      23.03   -1.00   1.0000   1.0000 J101750.2-270550   0.9974 NA                           nan    NA                     VLASS1QLCIR J101750.30-270550.3   0.49   13.07  407 1
154.506 -40.922 J1018.1-4051  -11.61 0.09 2.613  17.630 1.652 0 J101801.3-405519 J101801.4-405519 4.92   33.0  4.98 -12.55 0.09   1.94  0.35 uu   19.75    0.08 nan    nan     nan    nan      19.91    0.08  20.23    0.06  20.40    0.10  20.70    0.20   0.9999 nan      J101801.5-405520   0.9990 NA                           nan    NA                     RACSJ101801.2-405519              1.63   74.47 1634 0
155.077 -53.326 J1020.4-5314  -11.34 0.06 2.457  11.253 4.356 0 J102018.5-531934 NA               5.89   16.0  4.03 -12.41 0.12   1.82  0.60 uu*  20.87   -1.00 nan    nan     nan    nan      21.11   -1.00  21.96   -1.00  21.61   -1.00  21.80   -1.00   0.0683   0.9995 NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
159.044 -18.221 J1036.5-1809  -11.56 0.07 2.793  13.414 0.000 0 J103610.6-181312 J103610.6-181316 5.08   24.0  4.38 -12.89 0.09   3.01  0.38 uu   13.58    0.02 nan    nan     nan    nan      15.05    0.02  16.59    0.02  22.20    0.25  17.56    0.02   1.0000 nan      NA               nan      UCAC4 359-058596               0.17 Star                   NA                              nan    nan       -1 0
161.775  67.633 J1047.2+6740  -11.92 0.07 1.898  24.491 1.138 0 J104705.7+673801 J104705.9+673759 5.00   37.0  5.42 -12.29 0.09   2.06  0.28 w1   20.23    0.17 nan    nan     nan    nan     nan    nan      21.38    0.17 nan    nan      21.24    0.12   1.0000 nan      J104705.6+673806   0.9998 4FGL J1047.2+6740              1.87 Blazar_Candidate       VLASS1QLCIR J104705.95+673757.9   1.11    8.74  297 0
162.101 -50.494 J1048.4-5030  -11.63 0.07 1.845   7.047 1.774 0 J104824.2-502937 NA               4.35   41.0  6.14 -12.51 0.09   2.99  0.32 vv   18.71    0.13  18.67    0.13  19.22    0.10  20.17    0.08  21.29    0.15  22.52    0.30  22.24    0.19   0.9999 nan      J104824.2-502941   0.9998 NA                           nan    NA                     RACSJ104824.3-502939              2.40  184.28 1547 0
162.412  27.704 J1049.8+2741  -11.87 0.08 2.072  18.074 0.000 0 J104938.8+274216 J104938.8+274214 4.71   47.0  6.58 -12.42 0.06   2.68  0.28 vv   17.56    0.16  17.52    0.16  18.81    0.24  19.49    0.05  20.20    0.19  20.33    0.10  20.38    0.11   1.0000 nan      J104938.8+274217   0.9998 4FGL J1049.8+2741              0.60 Radio_Galaxy           VLASS1QLCIR J104938.81+274213.1   0.71    7.18   21 0
163.615 -60.134 J1054.7-6008c -10.95 0.11 2.414   9.386 0.000 0 J105427.6-600801 NA               4.69   30.0  5.10 -11.80 0.12   0.24  0.47 uu*  21.26   -1.00 nan    nan     nan    nan      21.50   -1.00  20.69   -1.00  21.71   -1.00  21.68   -1.00   1.0000   1.0000 NA               nan      2MASS J10542776-6008017        1.68 YSO_Candidate          RACSJ105427.6-600801              1.05   22.22 1953 1
164.635 -66.434 J1058.4-6625  -11.42 0.06 2.022  21.436 0.640 0 J105832.3-662601 NA               4.76   37.0  5.56 -11.99 0.08   1.74  0.36 uu   20.34    0.24 nan    nan     nan    nan      21.34    0.24 nan    nan      22.08   -1.00 nan    nan       1.0000 nan      J105833.1-662607   0.9921 NA                           nan    NA                     RACSJ105831.9-662602              2.58   12.69  479 0
167.452 -64.990 J1110.3-6501  -11.40 0.10 2.461  16.415 2.062 0 J110948.5-645923 NA               4.10   28.0  4.68 -12.72 0.10   1.12  0.35 vv   18.46    0.05  18.41    0.05 nan    nan      20.35    0.06  21.96    0.23  22.23   -1.00  20.88   -1.00   0.9994 nan      NA               nan      NA                           nan    NA                     RACSJ110948.4-645925              2.58    5.00   33 0
167.809   1.575 J1111.4+0137  -11.76 0.11 2.476  10.688 0.000 0 J111114.2+013430 J111114.2+013429 3.89  174.0 12.03 -11.58 0.04   1.93  0.11 uu   19.49    0.20 nan    nan     nan    nan      20.62    0.20  21.15   -1.00  21.40    0.20  21.29    0.13   1.0000 nan      J111114.2+013431   0.9998 NA                           nan    NA                     VLASS1QLCIR J111114.27+013428.4   0.49    5.18   89 0
168.654  12.454 J1114.6+1225  -11.97 0.13 2.272  17.047 1.703 0 J111437.0+122716 NA               5.44   21.0  4.02 -12.63 0.11   2.61  0.51 uu   20.64    0.23 nan    nan     nan    nan      20.95    0.23 nan    nan     nan    nan      22.98    0.35   1.0000 nan      J111436.7+122718   0.9944 NA                           nan    NA                     VLASS1QLCIR J111437.00+122713.1   2.53    3.77  187 0
169.952 -10.119 J1119.9-1007  -11.62 0.07 2.271  29.424 0.068 0 J111948.5-100703 J111948.4-100707 5.14   29.0  5.20 -12.46 0.09   2.19  0.32 uu   19.19    0.12 nan    nan     nan    nan      19.92    0.12  20.36    0.09  20.73    0.33  20.83    0.10   1.0000 nan      J111948.2-100704   0.9996 NA                           nan    NA                     VLASS1QLCIR J111948.42-100706.8   0.54   10.62  139 0
170.557  -2.487 J1122.0-0231  -11.55 0.07 2.289  26.531 0.000 0 J112213.8-022916 J112213.7-022914 4.34   67.0  7.36 -11.94 0.05   2.44  0.22 uu   18.71    0.05 nan    nan     nan    nan      19.20    0.05 nan    nan      19.45    0.11  19.90    0.08   1.0000 nan      J112213.8-022916   0.9995 NVSS J112213-022913            0.29 BLLac                  VLASS1QLCIR J112213.71-022913.7   0.56   29.39  246 0
170.980 -45.839 J1123.8-4552  -11.42 0.05 2.284  20.517 0.742 0 J112355.4-455017 J112355.3-455019 5.44   23.0  4.53 -12.25 0.14   1.16  0.34 w1   19.45    0.04 nan    nan     nan    nan     nan    nan      19.75    0.04 nan    nan     nan    nan       1.0000 nan      J112355.5-455019   0.9994 1FGL J1123.6-4555              2.39 Blazar_Candidate       NA                              nan    nan       -1 0
172.926  47.002 J1131.6+4657  -11.88 0.08 1.901  25.079 1.395 0 J113142.1+470010 J113142.2+470009 4.57   51.0  6.72 -12.28 0.07   2.16  0.24 w2   17.79    0.05 nan    nan     nan    nan     nan    nan     nan    nan     nan    nan      20.92    0.05   1.0000 nan      NA               nan      6C 112859+471637               0.51 Seyfert                VLASS1QLCIR J113142.39+470009.3   1.71   91.86  331 0
176.504  -6.649 J1146.0-0638  -11.49 0.06 1.778   8.398 2.348 0 J114600.9-063854 J114600.9-063855 4.08  109.0  9.47 -12.11 0.05   2.15  0.17 uu   19.38    0.10 nan    nan     nan    nan      19.96    0.10  20.26    0.08  21.17    0.17  21.10    0.08   0.9999 nan      J114600.8-063851   0.9992 4FGL J1146.0-0638              0.17 BLLac                  VLASS1QLCIR J114600.87-063854.5   0.23    5.77   90 0
177.826 -29.462 J1151.2-2929  -11.96 0.11 1.874  16.052 1.152 0 J115118.0-292743 J115118.1-292745 4.43   64.0  7.30 -11.92 0.06   2.16  0.21 vv   19.92    0.35  19.90    0.35 nan    nan     nan    nan      20.71    0.08 nan    nan     nan    nan       1.0000 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
178.812 -11.190 J1155.2-1111  -12.00 0.12 1.919  18.179 2.280 0 J115514.7-111125 J115514.9-111123 5.05   29.0  4.93 -12.24 0.14   1.81  0.38 uu   20.17    0.18 nan    nan     nan    nan      20.74    0.18  20.86    0.11 nan    nan     nan    nan       1.0000 nan      J115514.7-111125   0.9985 3FGL J1155.3-1112              0.31 BLLac                  VLASS1QLCIR J115514.85-111122.2   0.51    5.13  165 0
185.061 -24.997 J1220.1-2458  -11.63 0.08 2.073  19.602 0.000 0 J122014.5-245949 J122014.5-245949 3.80  221.0 13.38 -11.50 0.03   1.92  0.10 uu   19.69    0.10 nan    nan     nan    nan      20.23    0.10  20.15    0.08  20.79    0.11  20.57    0.16   1.0000 nan      J122014.5-245949   0.9998 3FGL J1220.0-2502              1.47 Blazar                 VLASS1QLCIR J122014.53-245948.2   0.53    8.14  168 0
186.237  70.123 J1224.6+7011  -11.66 0.09 2.713  41.235 0.000 0 J122456.8+700724 J122456.8+700724 4.67   39.0  5.50 -12.29 0.10   1.91  0.28 uu   13.00    0.02 nan    nan     nan    nan      14.81    0.02  16.72    0.03  18.77    0.06  18.17    0.03   1.0000 nan      J122457.2+700729   0.9998 UCAC4 801-021244               0.23 Star                   NA                              nan    nan       -1 0
189.891 -34.907 J1239.7-3455  -11.66 0.09 2.676  15.849 0.000 0 J123933.9-345426 NA               4.22   80.0  8.13 -12.03 0.06   1.78  0.19 m2   19.90    0.32 nan    nan     nan    nan      21.93   -1.00  21.97   -1.00  22.04    0.32 nan    nan       1.0000 nan      J123934.1-345429   0.9999 NA                           nan    NA                     VLASS1QLCIR J123933.59-345426.4   3.54    7.66  192 0
190.966  17.446 J1243.7+1727  -12.00 0.11 2.058   4.741 0.000 0 J124351.6+172645 J124351.8+172645 4.25   45.0  5.79 -12.84 0.07   2.68  0.27 uu   19.55    0.07 nan    nan     nan    nan      20.16    0.07  20.46    0.07  20.76    0.08  20.78    0.11   1.0000 nan      J124351.6+172643   0.9983 LAMOST J124351.76+172644.2     0.54 QSO                    VLASS1QLCIR J124351.77+172644.3   0.57    8.75  159 0
192.746 -49.747 J1250.9-4943  -11.35 0.06 2.070  29.415 3.084 0 J125058.9-494446 J125059.1-494448 5.49   20.0  4.03 -12.49 0.11   2.80  0.44 w2   18.27    0.05 nan    nan     nan    nan     nan    nan     nan    nan     nan    nan      20.40    0.05   0.9999 nan      J125058.5-494444   0.9983 NA                           nan    NA                     RACSJ125059.0-494447              0.60   63.28  354 0
194.127  53.535 J1256.8+5329  -11.73 0.12 2.533  22.219 1.249 0 J125630.5+533204 J125630.5+533205 4.95   30.0  5.00 -12.51 0.12   1.63  0.31 uu   19.99    0.11  18.52   -1.00  19.50   -1.00  19.97    0.11  20.34    0.21  20.16    0.09  20.58    0.10   1.0000 nan      J125630.4+533203   0.9985 SDSS J125630.43+533204.3       0.68 QSO                    NA                              nan    nan       -1 0
198.326 -44.626 J1313.2-4437  -11.93 0.11 1.927  10.107 1.181 0 J131318.3-443734 NA               3.96  148.0 11.00 -11.39 0.04   2.19  0.13 uu   20.61    0.15 nan    nan     nan    nan      21.12    0.15  21.42   -1.00 nan    nan     nan    nan       1.0000 nan      NA               nan      2XMMi J131318.3-443732         1.55 AGN_Candidate          NA                              nan    nan       -1 0
200.066 -64.230 J1320.3-6410c -11.31 0.10 2.642  19.127 4.270 1 J132016.4-641348 J132015.9-641349 4.72   39.0  5.90  -8.97 0.28   8.15  0.63 uu   15.40    0.03 nan    nan     nan    nan      18.32    0.03 nan    nan      21.15   -1.00  21.07    0.23   0.0923 nan      J132016.9-641353   0.9999 Gaia DR3 5859091172941675264   1.45 Star                   NA                              nan    nan       -1 0
209.238 -61.387 J1357.3-6123  -10.94 0.17 2.587  11.633 3.785 1 J135657.5-612314 J135657.2-612315 4.88   31.0  5.36 -11.42 0.37   3.30  0.75 uu   14.30    0.05 nan    nan     nan    nan      17.65    0.05  18.90    0.04  21.42    0.29  20.15    0.10   0.0003 nan      J135657.9-612313   0.9985 2MASS J13565717-6123149        0.26 LongPeriodV*_Candidate NA                              nan    nan       -1 0
210.445 -50.223 J1401.3-5012  -11.50 0.09 2.462  11.130 1.846 0 J140147.0-501325 J140146.7-501322 4.13  108.0  9.59 -11.14 0.06   1.08  0.16 m2*  18.14    0.04 nan    nan     nan    nan     nan    nan     nan    nan      18.62    0.04  18.98    0.03   0.9993 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
211.854  -8.388 J1407.4-0820  -11.41 0.11 2.835  11.683 0.000 0 J140724.8-082317 J140724.9-082317 5.44   20.0  4.27 -12.66 0.12   2.35  0.41 uu   18.69    0.09 nan    nan     nan    nan      19.09    0.09  18.83    0.05 nan    nan      19.02    0.04   1.0000 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
212.691  74.086 J1410.7+7405  -11.47 0.05 1.873  27.628 4.626 0 J141045.6+740511 J141045.9+740511 4.44   33.0  4.95 -12.75 0.11   2.31  0.39 uu   19.23    0.03 nan    nan     nan    nan      19.19    0.03  19.82    0.05  20.10    0.05  20.28    0.05   0.9996 nan      J141044.9+740511   0.9651 4FGL J1410.7+7405              0.44 Seyfert_1              VLASS1QLCIR J141046.08+740510.9   0.84    2.20   30 0
213.943 -15.041 J1415.9-1504  -11.64 0.08 2.312  13.665 0.772 0 J141546.0-150228 J141546.2-150229 5.00   32.0  5.10 -12.19 0.08   2.46  0.32 w1   19.15    0.36 nan    nan     nan    nan     nan    nan      20.60    0.36  20.58    0.07 nan    nan       1.0000 nan      J141546.1-150229   0.9997 NA                           nan    NA                     VLASS1QLCIR J141546.11-150228.1   1.59    0.00    0 0
215.371 -16.915 J1421.4-1655  -11.88 0.11 1.801   9.582 0.825 0 J142129.0-165455 NA               3.96  130.0 10.53 -11.98 0.04   1.99  0.15 uu   19.95    0.22  18.21   -1.00  19.43   -1.00  20.33    0.22  21.04    0.23  20.97    0.18  21.08    0.14   1.0000 nan      NA               nan      NA                           nan    NA                     VLASS1QLCIR J142128.99-165455.7   1.27    2.52   66 0
217.456  -7.551 J1429.8-0739  -11.79 0.07 2.296   9.727 4.293 0 J142949.4-073303 J142949.5-073305 4.33   68.0  7.68 -12.00 0.06   2.13  0.20 uu   17.25    0.04 nan    nan     nan    nan      18.00    0.04  18.96    0.03 nan    nan     nan    nan       0.0029 nan      J142949.7-073302   0.9901 LEDA 1017101                   0.70 Galaxy                 NA                              nan    nan       -1 0
217.742  15.765 J1430.6+1543  -12.05 0.12 2.410  26.888 2.853 0 J143058.2+154555 J143058.0+154556 3.95  148.0 11.23 -11.82 0.04   2.00  0.12 w1   16.93    0.03 nan    nan     nan    nan     nan    nan      17.69    0.03  18.16    0.03  18.17    0.04   0.9989 nan      NA               nan      2MASS J14305803+1545556        0.12 Seyfert_1              NA                              nan    nan       -1 0
219.541   2.302 J1438.0+0219  -11.82 0.09 2.190  28.970 0.787 0 J143809.9+021806 J143809.8+021806 4.31   39.0  5.60 -12.64 0.10   1.39  0.25 vv   18.35    0.07  18.33    0.07  18.78    0.05  20.09    0.08  20.59    0.06  21.32    0.06  21.38    0.07   1.0000 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
220.366 -19.598 J1441.4-1934  -11.65 0.08 1.807   6.263 4.208 0 J144127.8-193548 J144128.0-193552 4.35   78.0  7.89 -12.01 0.05   2.30  0.19 uu   18.69    0.06 nan    nan     nan    nan      19.04    0.06  19.52    0.06  19.73    0.16  19.89    0.07   0.9887 nan      J144127.7-193549   0.9632 4FGL J1441.4-1934              0.36 Blazar_Candidate       VLASS1QLCIR J144127.96-193552.1   0.17    4.14   34 0
222.956 -41.751 J1452.0-4148  -11.79 0.10 1.898   8.881 0.000 0 J145149.4-414505 J145149.4-414503 3.68  385.0 18.02 -11.61 0.02   2.13  0.08 vv   18.43    0.13  18.40    0.13  19.13    0.10  19.76    0.09  20.62    0.11  20.91    0.10  20.83    0.07   1.0000 nan      NA               nan      NA                           nan    NA                     RACSJ145149.3-414503              0.93    4.06   26 0
226.104  43.686 J1504.6+4343  -12.02 0.10 1.844  11.326 1.292 0 J150425.0+434109 NA               3.97  151.0 11.12 -11.87 0.04   1.85  0.12 uu   19.75   -1.00 nan    nan     nan    nan      20.69   -1.00  21.20   -1.00 nan    nan      21.32   -1.00   1.0000   1.0000 NA               nan      NA                           nan    NA                     VLASS1QLCIR J150425.13+434106.7   2.37    2.70   59 1
228.713  44.832 J1514.8+4448  -11.30 0.04 2.391 162.783 4.574 0 J151451.0+444954 J151451.2+444955 4.64   31.0  4.94 -12.79 0.13   1.39  0.31 uu   20.19    0.06  19.23   -1.00  20.11   -1.00  20.87    0.06  21.57    0.16  21.60    0.12  21.62    0.10   1.0000 nan      J151451.0+444957   0.9969 NA                           nan    NA                     NA                              nan    nan       -1 0
229.365 -44.716 J1517.7-4446  -11.31 0.07 2.431  16.461 2.736 0 J151727.8-444253 J151727.7-444256 4.67   33.0  5.23 -12.33 0.08   2.45  0.32 uu   18.44    0.10 nan    nan     nan    nan      19.63    0.10  20.70    0.10 nan    nan      21.28    0.20   0.4900 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
231.577 -45.045 J1526.3-4501  -11.29 0.06 2.251   8.719 0.000 0 J152618.5-450241 NA               4.60   29.0  4.60 -12.18 0.09   2.46  0.36 uu   19.55    0.27 nan    nan     nan    nan      20.31    0.27  21.74   -1.00  22.07   -1.00 nan    nan       1.0000 nan      NA               nan      NA                           nan    NA                     RACSJ152618.3-450241              1.71   20.34  369 0
232.150  20.073 J1528.4+2004  -11.87 0.11 2.118  14.095 0.000 0 J152835.9+200423 NA               4.10 nan     9.14 -11.98 0.05   1.93  0.16 uu   20.30    0.25 nan    nan     nan    nan      20.94    0.25  21.69    0.16 nan    nan      21.93    0.16   1.0000 nan      J152836.0+200424   0.9998 4FGL J1528.4+2004              3.15 Blazar_Candidate       VLASS1QLCIR J152835.77+200420.3   3.09    3.32  120 0
235.796  42.169 J1543.1+4209  -12.07 0.11 1.847  22.990 2.383 0 J154311.4+421009 J154311.0+421008 4.81   31.0  4.69 -12.66 0.11   2.13  0.36 uu   20.06    0.20 nan    nan     nan    nan      20.32    0.20  20.43    0.06  20.44    0.08  20.98    0.17   1.0000 nan      NA               nan      NA                           nan    NA                     VLASS1QLCIR J154310.97+421008.0   0.28    1.84   54 0
238.804  29.058 J1555.3+2903  -11.94 0.10 2.068  21.026 0.000 0 J155513.0+290329 J155512.9+290330 3.94  135.0 10.87 -12.39 0.04   2.40  0.14 uu   18.08    0.04 nan    nan     nan    nan      19.67    0.04  20.26    0.06  20.57    0.06  20.74    0.05   1.0000 nan      NA               nan      NVSS J155512+290328            0.35 Radio_Galaxy           VLASS1QLCIR J155512.89+290330.0   0.38   21.74  102 0
239.301  38.343 J1557.2+3822  -12.09 0.11 2.119  10.006 0.906 0 J155712.2+382034 NA               4.09   72.0  7.87 -12.57 0.06   2.30  0.20 w1   20.31    0.22 nan    nan     nan    nan      21.86   -1.00  22.24    0.22  22.23    0.19  22.21    0.19   1.0000 nan      J155711.9+382032   0.9990 NA                           nan    NA                     VLASS1QLCIR J155712.27+382033.1   1.01    2.24   82 0
243.021  14.152 J1612.1+1407  -11.44 0.04 2.161   5.392 7.693 0 J161205.0+140908 J161205.1+140908 4.03   35.0  4.73 -13.05 0.11   1.57  0.32 uu   19.78    0.07 nan    nan     nan    nan      20.06    0.07  20.80    0.11  21.34    0.10  21.52    0.11   0.0000 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
244.822 -50.224 J1619.5-5014c -10.61 0.16 2.507  12.198 2.416 1 J161917.3-501327 NA               4.71   23.0  4.61 -12.00 0.14   0.06  0.60 w2   18.81    0.08 nan    nan     nan    nan     nan    nan      22.14   -1.00  21.60   -1.00  20.79    0.08   0.9670 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
245.892 -23.297 J1623.7-2315c -11.14 0.10 2.624   7.980 1.603 0 J162334.2-231747 NA               4.19   86.0  8.25 -11.64 0.07   1.08  0.18 uu*  20.51   -1.00 nan    nan     nan    nan      20.75   -1.00  20.87   -1.00 nan    nan     nan    nan       0.9996   1.0000 J162334.1-231750   0.9996 NA                           nan    NA                     NA                              nan    nan       -1 0
246.537 -49.295 J1626.0-4917c -10.89 0.13 2.239  13.137 0.000 1 J162608.8-491744 J162608.8-491744 4.64   29.0  5.09 -11.47 0.32   3.67  0.57 vv   14.04    0.03  13.96    0.03  15.41    0.03  17.68    0.03  19.22    0.06  22.33   -1.00  20.54    0.10   1.0000 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
247.945  41.776 J1631.8+4144  -11.91 0.08 1.829  20.467 1.941 0 J163146.9+414634 J163146.7+414633 3.83  198.0 13.07 -11.96 0.03   2.43  0.11 uu   19.60    0.08 nan    nan     nan    nan      19.71    0.08  20.11    0.13  19.65    0.07  20.16    0.04   1.0000 nan      J163146.7+414634   0.9998 4FGL J1631.8+4144              0.21 Blazar_Candidate       VLASS1QLCIR J163146.74+414632.7   0.30    0.78   15 0
248.934 -32.828 J1635.4-3249  -11.26 0.07 2.541  12.155 2.811 0 J163544.1-324939 NA               4.88   26.0  4.73 -12.38 0.11   1.59  0.37 w2   19.54    0.25 nan    nan     nan    nan      20.90   -1.00  21.22   -1.00  21.26   -1.00  21.73    0.25   0.9331 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
249.503 -46.670 J1638.1-4641c -10.78 0.22 2.537  18.845 3.123 1 J163800.8-464012 NA               3.96   42.0  5.14 -12.22 0.11  -0.84  0.45 vv   18.95   -1.00  18.94   -1.00  19.68   -1.00  22.08   -1.00  22.65   -1.00  22.84   -1.00  22.89   -1.00   0.9816   0.9999 NA               nan      SPICY 39308                    1.66 YSO_Candidate          NA                              nan    nan       -1 0
251.238  18.864 J1644.8+1850  -11.61 0.06 2.024  21.448 1.109 0 J164457.3+185149 J164457.2+185150 5.05   30.0  5.24 -12.46 0.08   2.26  0.30 uu   19.08    0.08 nan    nan     nan    nan      19.74    0.08  20.54    0.07 nan    nan      20.44    0.12   1.0000 nan      J164457.3+185149   0.9986 NA                           nan    NA                     NA                              nan    nan       -1 0
251.249  16.920 J1645.0+1654  -11.77 0.09 2.157  10.625 0.000 0 J164459.7+165513 J164459.8+165513 4.18   78.0  8.41 -12.12 0.05   2.34  0.19 uu   18.95    0.06 nan    nan     nan    nan      19.97    0.06  20.53    0.10  20.98    0.12  20.81    0.16   1.0000 nan      J164500.0+165510   0.9998 1REX J164500+1655.1            0.88 Galaxy                 VLASS1QLCIR J164459.81+165512.4   0.42   11.37  119 0
252.016 -15.783 J1648.1-1547  -11.45 0.07 1.831  15.370 0.717 0 J164804.0-154700 NA               5.00   26.0  4.03 -12.69 0.09   2.19  0.45 vv   19.46   -1.00  19.47   -1.00  19.62   -1.00  21.40   -1.00  21.97   -1.00  22.64   -1.00  22.56   -1.00   1.0000   1.0000 NA               nan      NA                           nan    NA                     VLASS1QLCIR J164804.19-154701.0   3.64    6.12  102 1
252.252  48.570 J1648.7+4834  -11.91 0.08 2.050  14.550 2.262 0 J164900.4+483414 J164900.4+483412 4.64   50.0  6.49 -12.26 0.07   2.21  0.23 uu   19.58    0.11 nan    nan     nan    nan      20.09    0.11  20.15    0.13  20.40    0.08 nan    nan       1.0000 nan      J164900.4+483417   0.9998 NA                           nan    NA                     VLASS1QLCIR J164900.35+483411.7   0.58    2.49   47 0
252.852 -44.362 J1650.9-4420c -10.67 0.18 2.658   7.507 3.126 1 J165124.6-442144 J165124.6-442145 4.26   68.0  7.52  -7.35 0.05  10.00 10.00 uu   14.34    0.06 nan    nan     nan    nan      16.97    0.06  18.55    0.03  20.38    0.16 nan    nan       0.3488 nan      J165124.2-442142   0.9999 SSTGLMC G341.1835-00.0358      3.92 AGB_Candidate          NA                              nan    nan       -1 0
252.967 -72.719 J1651.7-7241  -12.01 0.14 2.092   7.768 0.000 0 J165152.0-724307 NA               4.41   67.0  7.47 -11.90 0.07   1.11  0.19 uu   19.93   -1.00 nan    nan     nan    nan      21.37   -1.00 nan    nan      21.96   -1.00  22.53   -1.00   1.0000   1.0000 J165151.5-724310   0.9992 NA                           nan    NA                     RACSJ165151.8-724307              0.62   11.69  301 1
253.084 -45.344 J1652.2-4516  -10.72 0.12 2.594  19.922 3.821 1 J165220.3-452037 NA               3.50 3212.0 52.21  -9.06 0.01   0.47  0.04 w1   18.89   -1.00 nan    nan     nan    nan     nan    nan      22.89   -1.00  22.60   -1.00  22.65   -1.00   0.9887   1.0000 NA               nan      XTE J1652-453                  2.86 XrayBin                NA                              nan    nan       -1 0
254.984 -42.505 J1700.2-4237c -10.67 0.11 2.708  15.550 4.577 1 J165956.2-423019 NA               4.15   53.0  6.36 -12.21 0.06   1.58  0.30 uu   19.24   -1.00 nan    nan     nan    nan      20.31   -1.00 nan    nan     nan    nan      22.14   -1.00   0.0010   0.9991 J165955.9-423023   0.0205 NA                           nan    NA                     NA                              nan    nan       -1 0
256.641 -40.428 J1706.5-4023c -10.71 0.14 2.552  23.689 2.651 1 J170633.6-402545 J170633.8-402541 4.83   36.0  5.48  -8.40 0.31   9.00  0.67 uu   14.80    0.03 nan    nan     nan    nan      15.98    0.03  17.87    0.02  20.91    0.21 nan    nan       0.7296 nan      J170633.3-402544   0.9999 Gaia DR3 5966875846749209216   1.70 YSO_Candidate          NA                              nan    nan       -1 0
258.638  32.467 J1714.6+3228  -11.94 0.10 1.854  16.606 0.837 0 J171433.3+322801 J171433.1+322802 4.71   33.0  5.43 -12.74 0.08   2.40  0.31 uu   18.74    0.09 nan    nan     nan    nan      19.87    0.09  20.90    0.13  20.69    0.09  21.22    0.11   1.0000 nan      NA               nan      NA                           nan    NA                     VLASS1QLCIR J171433.08+322801.6   0.31   12.00  103 0
259.735 -53.845 J1719.1-5348  -11.53 0.10 2.270  13.755 0.000 0 J171856.5-535042 NA               3.58  922.0 28.03 -11.23 0.02   1.75  0.05 vv   19.07    0.24  19.03    0.24  19.91    0.22  21.00    0.24  21.80    0.24  21.43    0.19  21.86    0.20   1.0000 nan      J171856.6-535042   0.9998 NA                           nan    NA                     NA                              nan    nan       -1 0
262.179 -51.509 J1728.8-5131  -11.57 0.12 2.353   8.295 0.000 0 J172842.8-513032 NA               4.49   36.0  4.62 -12.19 0.08   2.59  0.32 NA  nan    nan     nan    nan     nan    nan     nan    nan     nan    nan     nan    nan     nan    nan     nan      nan      NA               nan      NA                           nan    NA                     RACSJ172842.5-513033              3.23    7.51   -1 0
262.443 -41.808 J1729.9-4148  -11.05 0.06 2.351  18.082 1.030 0 J172946.2-414829 NA               4.54   32.0  4.51 -12.27 0.08   2.17  0.35 uu   19.11    0.19 nan    nan     nan    nan      20.35    0.19  20.03   -1.00  22.32   -1.00  22.21   -1.00   1.0000 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
263.376  22.603 J1733.4+2235  -11.92 0.07 2.190   8.389 4.505 0 J173330.3+223614 J173330.3+223612 5.49   23.0  4.14 -12.51 0.12   1.90  0.38 uu   18.41    0.06 nan    nan     nan    nan      19.34    0.06 nan    nan      20.43    0.07  20.71    0.13   0.0044 nan      J173330.6+223615   0.5335 NA                           nan    NA                     NA                              nan    nan       -1 0
263.547 -29.521 J1734.0-2933  -11.02 0.11 2.306  13.475 0.000 0 J173411.3-293115 NA               4.44   24.0  4.32 -12.04 0.14   1.24  0.49 w1   20.68   -1.00 nan    nan     nan    nan     nan    nan      22.06   -1.00  22.18   -1.00  22.20   -1.00   1.0000   1.0000 J173411.0-293117   0.2448 CXOGBS J173411.3-293117        3.78 CataclyV*              NA                              nan    nan       -1 0
264.827 -29.397 J1739.5-2929  -10.97 0.12 2.601  13.959 4.276 1 J173918.4-292349 NA               4.43   41.0  5.54 -11.54 0.09   0.80  0.32 uu*  19.68   -1.00 nan    nan     nan    nan      19.92   -1.00  21.10   -1.00  21.52   -1.00 nan    nan       0.5691   0.9997 NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
265.175 -28.124 J1740.6-2808  -11.06 0.15 2.439  12.973 0.967 1 J174042.0-280727 NA               3.85  100.0  7.16 -11.37 0.07  -1.26  0.29 uu   20.07    0.05  17.67   -1.00  18.45   -1.00  19.66    0.05  22.18   -1.00  22.32   -1.00  22.00   -1.00   1.0000 nan      NA               nan      CXOU J174042.0-280724          2.20 LMXB Candidate         NA                              nan    nan       -1 0
265.196 -26.654 J1740.7-2640  -11.06 0.08 2.495   5.812 5.241 1 J174047.1-263914 NA               4.50   25.0  4.31 -12.40 0.12   0.93  0.39 uu   20.15   -1.00 nan    nan     nan    nan      21.66   -1.00  21.69   -1.00  22.75   -1.00  22.49   -1.00   0.0001   0.9959 NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
265.571 -28.618 J1742.5-2833  -10.91 0.14 2.587  12.611 4.082 1 J174217.0-283705 NA               3.95   96.0  8.72 -11.97 0.05   0.98  0.21 w1   19.55    0.16 nan    nan     nan    nan      21.56   -1.00  20.54    0.16  22.86   -1.00  22.21   -1.00   0.0993 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
268.041  36.108 J1752.0+3606  -11.76 0.07 1.814  36.059 3.377 0 J175209.5+360630 J175209.8+360628 5.44   24.0  4.86 -12.16 0.22   1.72  0.53 uu   20.08    0.07 nan    nan     nan    nan      19.96    0.07 nan    nan      20.41    0.11  20.64    0.12   1.0000 nan      J175209.6+360632   0.9992 NA                           nan    NA                     VLASS1QLCIR J175209.76+360627.7   0.27    1.04   31 0
270.338 -26.412 J1801.1-2626  -11.36 0.06 2.358  17.294 6.085 0 J180121.1-262445 NA               3.58  558.0 20.73 -11.69 0.02   1.15  0.08 uu   19.44    0.26 nan    nan     nan    nan      20.23    0.26  21.59   -1.00  22.04    0.07 nan    nan       0.0595 nan      NA               nan      KY Sgr                         4.97 Nova                   NA                              nan    nan       -1 0
271.104  -8.834 J1804.4-0852  -10.99 0.08 2.506   8.486 2.574 0 J180425.0-085002 NA               4.55   50.0  6.08 -11.95 0.07   1.42  0.28 uu*  21.32   -1.00 nan    nan     nan    nan      21.56   -1.00 nan    nan      22.22   -1.00  22.28   -1.00   0.9365   0.9999 NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
273.281 -68.785 J1813.7-6846  -11.46 0.07 2.381  18.775 2.280 0 J181307.5-684706 J181307.5-684705 4.44   25.0  4.33 -12.88 0.11   1.77  0.37 w1   20.34    0.06  19.10   -1.00  19.91   -1.00  20.68   -1.00  21.40    0.06  21.11    0.16  22.91   -1.00   0.9998 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
275.521  66.622 J1821.6+6636  -11.84 0.07 1.877  33.898 0.575 0 J182204.6+663719 J182204.9+663721 4.36   25.0  4.13 -12.94 0.11   1.91  0.35 vv   15.38    0.03  15.36    0.03  15.61    0.03  16.22    0.03  16.73    0.02  16.87    0.02  16.95    0.02   1.0000 nan      NA               nan      MCG+11-22-047                  0.51 Seyfert_2              NA                              nan    nan       -1 0
276.036  12.542 J1824.2+1231  -11.58 0.15 2.534  14.821 2.363 0 J182408.6+123232 NA               5.44   25.0  4.33 -12.26 0.10   1.87  0.36 uu*  20.54   -1.00 nan    nan     nan    nan      20.78   -1.00  21.76   -1.00  22.48   -1.00  22.17   -1.00   0.9995   1.0000 NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
276.683 -56.239 J1825.9-5614  -11.45 0.08 2.679  12.743 1.589 0 J182644.2-561421 J182643.8-561421 4.88   31.0  5.38 -12.34 0.08   2.56  0.36 uu   14.42    0.03 nan    nan     nan    nan      16.41    0.03  17.85    0.03  19.31    0.11 nan    nan       0.8438 nan      NA               nan      Gaia DR3 6649158103528809344   1.81 Star                   NA                              nan    nan       -1 0
279.265  44.636 J1836.9+4439  -11.94 0.11 2.157  12.687 0.000 0 J183703.6+443810 NA               5.31   24.0  4.29 -12.10 0.13   0.79  0.41 w1   21.33    0.33 nan    nan     nan    nan     nan    nan      22.03    0.33  22.74   -1.00  22.28   -1.00   1.0000 nan      J183703.6+443812   0.9567 NA                           nan    NA                     NA                              nan    nan       -1 0
279.570  32.404 J1838.2+3223  -11.56 0.08 2.472   9.753 3.221 0 J183816.8+322416 NA               4.67   33.0  5.50 -12.14 0.12   0.42  0.29 uu   21.75    0.33 nan    nan     nan    nan      21.97    0.33 nan    nan      22.58   -1.00  21.91    0.19   0.9841 nan      J183817.0+322416   0.0041 ZTF J1838+3224                 4.48 EclBin                 NA                              nan    nan       -1 0
282.159 -63.093 J1848.7-6307  -12.03 0.12 1.892   9.374 0.000 0 J184837.6-630537 J184838.2-630535 4.90   23.0  4.49 -12.41 0.12   1.71  0.35 uu   19.06    0.14 nan    nan     nan    nan      19.33    0.14 nan    nan     nan    nan      19.93    0.07   1.0000 nan      J184838.3-630544   0.9998 NA                           nan    NA                     NA                              nan    nan       -1 0
283.763   4.996 J1855.2+0456  -10.53 0.07 2.742  13.632 3.529 1 J185503.0+045947 NA               4.45   56.0  7.06 -11.27 0.10  -0.73  0.37 w1*  19.91   -1.00 nan    nan     nan    nan     nan    nan      20.31   -1.00  22.21   -1.00  22.72   -1.00   0.9221   0.9997 NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
283.834   7.861 J1855.2+0756  -10.95 0.14 2.523  17.896 0.000 1 J185520.0+075140 NA               5.08   29.0  4.80 -12.15 0.10   0.98  0.42 vv*  19.29   -1.00  19.28   -1.00  20.17   -1.00  21.66   -1.00  21.73   -1.00  22.28   -1.00  22.76   -1.00   1.0000   1.0000 NA               nan      NA                           nan    NA                     VLASS1QLCIR J185519.91+075142.2   2.91    8.11  116 1
284.027 -12.363 J1856.1-1222  -11.20 0.07 2.252  20.064 0.000 0 J185606.5-122148 NA               4.34   67.0  7.53 -11.78 0.06   1.97  0.24 uu   19.61   -1.00 nan    nan     nan    nan      21.14   -1.00  21.28   -1.00  20.64   -1.00  22.73   -1.00   1.0000   1.0000 J185606.7-122149   0.9995 NA                           nan    NA                     VLASS1QLCIR J185606.41-122145.3   2.38    7.34  141 1
285.229   5.554 J1900.9+0538  -10.59 0.09 2.671   9.084 5.388 1 J190054.9+053314 NA               5.49   22.0  4.30 -11.74 0.14  -0.02  0.73 uu*  21.13   -1.00 nan    nan     nan    nan      21.37   -1.00  22.18   -1.00  22.18   -1.00  22.22   -1.00   0.0279   0.9966 NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
286.186  -7.128 J1904.7-0708  -10.82 0.04 2.452  22.690 6.685 0 J190444.5-070740 NA               5.14   28.0  5.23 -12.20 0.09   2.33  0.36 uu   19.91   -1.00 nan    nan     nan    nan      20.92   -1.00  21.91   -1.00 nan    nan     nan    nan       0.0003   0.9992 J190444.5-070743   0.5493 NA                           nan    NA                     NA                              nan    nan       -1 0
286.607 -17.983 J1906.4-1757  -11.47 0.08 2.352  14.073 3.538 0 J190625.6-175900 NA               3.99   82.0  8.06 -11.94 0.07   0.32  0.17 vv   19.09    0.08  19.09    0.08 nan    nan      21.07   -1.00  21.89   -1.00  21.83   -1.00  22.18   -1.00   0.9825 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
292.141  53.651 J1928.5+5339  -12.12 0.14 1.642   9.318 0.000 0 J192833.9+533903 NA               4.03  120.0 10.00 -11.39 0.04   2.03  0.15 uu   20.02    0.12 nan    nan     nan    nan      20.77    0.12 nan    nan     nan    nan     nan    nan       1.0000 nan      NA               nan      NA                           nan    NA                     VLASS1QLCIR J192833.55+533902.4   2.76    3.32   93 0
297.320  34.180 J1948.9+3414  -11.46 0.06 2.373  18.441 5.520 0 J194916.8+341045 J194916.7+341049 4.32   57.0  6.15 -11.71 0.07   1.41  0.28 uu   19.17    0.06 nan    nan     nan    nan      19.17    0.06  19.64    0.11  20.74    0.18  20.84    0.12   0.2008 nan      J194916.8+341050   0.9720 V1449 Cyg                      1.16 CataclyV*              NA                              nan    nan       -1 0
298.802 -50.502 J1955.3-5032  -11.62 0.07 2.379  21.071 0.860 0 J195512.4-503012 J195512.6-503008 4.30   77.0  7.91 -11.95 0.06   2.12  0.18 uu   19.71    0.14 nan    nan     nan    nan      20.40    0.14 nan    nan      21.59    0.31  21.44    0.12   1.0000 nan      J195512.5-503012   0.9997 NA                           nan    NA                     RACSJ195512.5-503008              0.49   13.53  285 0
302.115  16.312 J2008.4+1619  -11.61 0.10 2.230  15.024 0.000 0 J200827.7+161843 NA               4.16   91.0  8.54 -11.80 0.05   2.06  0.18 m2   20.10    0.23 nan    nan     nan    nan      20.94   -1.00  21.67   -1.00  22.04    0.23  21.78   -1.00   1.0000 nan      J200827.6+161844   0.9993 NA                           nan    NA                     VLASS1QLCIR J200827.84+161842.7   2.52    9.38  284 0
303.057 -52.547 J2012.1-5234  -11.83 0.09 1.745   8.241 0.000 0 J201213.4-523248 J201213.7-523251 4.26   76.0  8.19 -11.95 0.06   2.21  0.19 uu   18.86    0.06 nan    nan     nan    nan      19.36    0.06  19.93    0.08  20.10    0.10  20.18    0.08   1.0000 nan      J201213.8-523246   0.9723 4FGL J2012.1-5234              0.34 Blazar_Candidate       RACSJ201213.7-523251              1.08   14.46  140 0
304.442  79.044 J2018.0+7903  -11.96 0.10 2.505  12.490 3.049 0 J201745.9+790237 J201746.1+790238 4.81   36.0  5.47 -12.16 0.09   1.59  0.26 uu   19.84    0.10 nan    nan     nan    nan      20.14    0.10  20.49    0.10 nan    nan      20.61    0.15   0.9934 nan      NA               nan      NA                           nan    NA                     VLASS1QLCIR J201746.03+790237.6   0.30    2.78   66 0
304.881   6.261 J2019.6+0616  -11.45 0.10 2.463  14.249 1.797 0 J201931.4+061541 NA               5.11   21.0  4.45 -12.69 0.11   1.76  0.37 uu   20.62    0.17 nan    nan     nan    nan      21.12    0.17  20.97    0.12  21.58    0.17  21.75    0.21   0.9999 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
305.507  36.185 J2021.9+3609  -11.77 0.16 1.657   8.287 2.086 0 J202201.7+361105 NA               4.56   36.0  5.22 -12.15 0.07   1.54  0.34 uu*  20.98   -1.00 nan    nan     nan    nan      21.22   -1.00 nan    nan      22.36   -1.00  22.69   -1.00   1.0000   1.0000 J202201.1+361106   0.9538 NA                           nan    NA                     NA                              nan    nan       -1 0
305.605   4.210 J2022.3+0413  -11.88 0.11 1.901  13.937 0.921 0 J202225.2+041237 NA               3.72  297.0 14.92 -11.57 0.02   2.39  0.10 uu   19.84    0.11 nan    nan     nan    nan      20.44    0.11 nan    nan      21.48    0.29  21.60    0.20   1.0000 nan      NA               nan      NA                           nan    NA                     VLASS1QLCIR J202225.13+041235.5   1.98    3.12   74 0
307.559  -3.123 J2030.0-0310  -12.05 0.12 2.247   9.622 2.972 0 J203014.3-030721 J203014.3-030723 3.99  139.0 11.17 -11.74 0.04   2.68  0.16 uu   16.95    0.04 nan    nan     nan    nan      17.90    0.04  18.54    0.05  18.83    0.04  18.76    0.08   0.1713 nan      NA               nan      2MASS J20301427-0307226        0.53 Seyfert_2              NA                              nan    nan       -1 0
307.630  22.577 J2030.5+2235  -11.79 0.09 1.894  15.093 1.947 0 J203031.1+223437 NA               4.49   45.0  5.93 -12.39 0.07   2.18  0.33 uu   19.85    0.17 nan    nan     nan    nan      21.12    0.17  21.52    0.15  22.31   -1.00 nan    nan       1.0000 nan      J203031.2+223435   0.9918 NA                           nan    NA                     VLASS1QLCIR J203031.34+223438.7   3.80    4.28  103 0
308.069  -7.336 J2032.3-0720  -11.68 0.10 2.434  10.646 2.158 0 J203216.4-072011 J203216.5-072011 4.78   30.0  5.08 -12.57 0.10   1.78  0.30 uu   18.21    0.03 nan    nan     nan    nan      18.33    0.03  18.49    0.04  18.57    0.04 nan    nan       0.9941 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
310.300 -61.664 J2041.1-6138  -11.53 0.05 2.119  11.873 0.000 0 J204112.3-613947 J204112.1-613949 4.61   42.0  5.48 -12.26 0.07   2.21  0.26 uu   18.54    0.06 nan    nan     nan    nan      19.42    0.06  19.87    0.05 nan    nan      20.23    0.10   1.0000 nan      J204112.0-613952   0.9997 NA                           nan    NA                     RACSJ204111.9-613949              1.09   50.40  361 0
310.585 -53.445 J2042.1-5320  -11.89 0.10 1.922  13.468 1.096 0 J204220.2-532642 J204220.4-532642 3.86  179.0 11.93 -11.56 0.04   2.05  0.12 w1   19.86    0.08 nan    nan     nan    nan     nan    nan      20.40    0.08 nan    nan      20.72    0.09   1.0000 nan      NA               nan      NA                           nan    NA                     RACSJ204220.4-532643              1.01    8.57  207 0
311.481  24.989 J2045.6+2455  -11.81 0.14 2.305  21.781 0.000 0 J204555.6+245920 NA               4.50   28.0  4.58 -13.04 0.11   1.35  0.32 uu   21.47   -1.00 nan    nan     nan    nan      22.78   -1.00  23.15   -1.00  23.28   -1.00  23.42   -1.00   1.0000   1.0000 NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
311.753 -54.213 J2046.9-5409  -11.91 0.10 1.916  14.863 1.971 0 J204700.7-541245 J204700.7-541245 4.06   94.0  7.90 -12.32 0.05   2.00  0.17 w1   19.76    0.15 nan    nan     nan    nan     nan    nan      20.87    0.15 nan    nan      21.53    0.07   1.0000 nan      J204700.5-541246   0.9996 NA                           nan    NA                     RACSJ204700.9-541246              2.33   94.64 2099 0
313.496  69.089 J2054.2+6904  -11.37 0.06 2.441  16.023 4.966 0 J205359.1+690519 NA               4.49   31.0  5.22 -12.68 0.12   0.71  0.32 bb   20.82   -1.00 nan    nan      21.44   -1.00  22.60   -1.00  21.96   -1.00  22.23   -1.00  22.37   -1.00   0.7553   0.9993 J205357.8+690519   0.0023 PSO J313.4958+69.0888          0.64 Star                   NA                              nan    nan       -1 0
314.654 -18.518 J2058.5-1833  -12.26 0.18 1.283  18.408 0.835 0 J205836.8-183104 J205836.9-183105 4.80   29.0  4.41 -12.58 0.12   1.27  0.30 bb   20.03    0.32  19.52   -1.00  20.24    0.32  20.49    0.17  20.84    0.14  21.24    0.12  21.20    0.09   1.0000 nan      J205836.5-183102   0.9997 NA                           nan    NA                     NA                              nan    nan       -1 0
316.525  75.157 J2105.9+7508  -11.57 0.06 1.951   7.285 1.936 0 J210605.9+750925 NA               4.76   42.0  5.84 -12.33 0.07   2.08  0.32 uu*  21.70   -1.00 nan    nan     nan    nan      21.94   -1.00  22.41   -1.00 nan    nan      23.17   -1.00   1.0000   1.0000 J210606.8+750924   0.8837 NA                           nan    NA                     VLASS1QLCIR J210605.50+750920.5   4.61    4.41  581 1
317.383  35.549 J2109.3+3531  -11.53 0.10 2.625  45.680 2.968 0 J210931.8+353256 J210931.9+353258 3.53 2906.0 49.86 -11.03 0.01   1.98  0.03 vv   16.56    0.05  16.54    0.05  17.23    0.04  17.79    0.03  16.70    0.02  17.10    0.02  18.36    0.04   0.9989 nan      NA               nan      ICRF J210931.8+353257          0.24 Seyfert_1              VLASS1QLCIR J210931.87+353257.2   0.56 1688.86 1955 0
317.401  39.920 J2109.6+3954  -11.52 0.07 1.743  19.105 2.281 0 J210936.2+395512 NA               4.47   48.0  6.26 -11.83 0.12   3.30  0.32 uu   20.34   -1.00 nan    nan     nan    nan      21.58   -1.00  22.27   -1.00 nan    nan      22.61   -1.00   1.0000   1.0000 J210936.4+395513   0.9995 4FGL J2109.6+3954              1.88 Blazar_Candidate       VLASS1QLCIR J210936.18+395513.5   1.92    6.53  246 1
318.532  21.545 J2114.2+2132  -11.77 0.11 2.330  11.982 0.000 0 J211407.8+213239 J211407.7+213241 4.16   94.0  8.52 -11.88 0.05   2.28  0.19 uu   19.34    0.08 nan    nan     nan    nan      20.31    0.08  20.74    0.14  21.36    0.21  21.40    0.11   1.0000 nan      NA               nan      NA                           nan    NA                     VLASS1QLCIR J211407.74+213240.9   0.28   18.70  280 0
318.717 -33.426 J2114.9-3326  -11.52 0.06 2.038  21.143 0.000 0 J211452.0-332534 J211452.1-332533 3.91  165.0 11.90 -11.65 0.04   2.23  0.13 uu   18.95    0.15 nan    nan     nan    nan      19.85    0.15 nan    nan      20.87    0.08 nan    nan       1.0000 nan      J211452.0-332532   0.9998 NA                           nan    NA                     VLASS1QLCIR J211452.08-332532.9   0.55    5.23   55 0
320.127  -1.645 J2120.5-0138  -11.74 0.08 1.969  13.772 0.000 0 J212030.5-013841 J212030.6-013840 4.08  101.0  9.15 -12.09 0.05   2.10  0.16 uu   19.50    0.12 nan    nan     nan    nan      20.44    0.12  21.23    0.21  20.93    0.09  21.01    0.12   1.0000 nan      NA               nan      FBQS J2120-0138                0.42 Galaxy                 VLASS1QLCIR J212030.62-013840.2   0.79    6.00  105 0
320.487  76.886 J2122.3+7653  -11.70 0.08 2.199  17.563 0.860 0 J212156.9+765310 NA               4.05   23.0  4.27 -13.61 0.13   1.83  0.48 vv   21.79   -1.00  21.74   -1.00 nan    nan     nan    nan     nan    nan     nan    nan     nan    nan       1.0000   1.0000 NA               nan      NA                           nan    NA                     VLASS1QLCIR J212156.35+765308.2   2.34   37.78 5411 1
326.123 -56.647 J2144.7-5640  -12.07 0.12 1.760  15.320 2.496 0 J214429.4-563847 J214429.6-563849 3.79  195.0 12.23 -12.07 0.04   2.11  0.11 uu   20.96    0.11  19.95   -1.00 nan    nan      20.60    0.11  22.43    0.19  21.36    0.15  21.66    0.23   1.0000 nan      NA               nan      3FGL J2144.6-5640              0.17 BLLac                  RACSJ214429.5-563849              0.24   11.14  744 0
328.278 -64.745 J2153.0-6442  -12.05 0.12 2.001  24.170 0.000 0 J215306.6-644440 NA               3.96  144.0 11.16 -11.89 0.04   2.33  0.13 uu*  22.03   -1.00 nan    nan     nan    nan      22.27   -1.00  22.62   -1.00 nan    nan     nan    nan       1.0000   1.0000 NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
329.901 -46.331 J2159.6-4620  -11.54 0.05 1.917  16.740 0.000 0 J215935.9-461955 J215936.2-461953 4.09   96.0  9.12 -12.30 0.05   2.70  0.19 uu   18.85    0.03 nan    nan     nan    nan      19.27    0.03  19.93    0.05  19.87    0.09 nan    nan       1.0000 nan      J215935.9-461954   0.9998 4FGL J2159.6-4620              0.58 Blazar_Candidate       RACSJ215935.9-461953              2.57    5.54   53 0
331.767  22.376 J2207.1+2222  -11.70 0.07 1.769  32.441 1.820 0 J220704.0+222230 J220704.1+222232 4.88   33.0  5.13 -12.39 0.08   2.50  0.33 uu   19.84    0.15 nan    nan     nan    nan      20.27    0.15  20.62    0.08  21.07    0.22  20.90    0.19   1.0000 nan      J220704.3+222234   0.9999 4FGL J2207.1+2222              0.40 Blazar_Candidate       VLASS1QLCIR J220704.09+222231.5   0.42    6.49  153 0
331.843  27.772 J2207.3+2746  -11.88 0.10 2.006  14.515 1.464 0 J220722.3+274619 J220722.4+274618 5.59   20.0  4.02 -12.63 0.10   2.58  0.42 uu   20.32    0.21 nan    nan     nan    nan      20.96    0.21  21.43    0.16  21.66    0.10  21.77    0.09   1.0000 nan      NA               nan      SDSS J220722.41+274617.9       0.39 QSO                    VLASS1QLCIR J220722.39+274617.9   0.30    3.42  126 0
335.499  59.865 J2221.9+5955  -11.27 0.13 2.646   6.531 0.000 0 J222159.7+595153 NA               4.10   92.0  8.70 -11.70 0.06   0.78  0.21 vv*  19.41   -1.00  19.40   -1.00  20.32   -1.00  21.53   -1.00  21.83   -1.00  22.87   -1.00  22.79   -1.00   1.0000   1.0000 NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
335.724  15.182 J2222.9+1507  -11.96 0.11 1.944  14.465 1.055 0 J222253.7+151054 J222253.8+151055 4.97   31.0  4.41 -12.50 0.09   2.22  0.32 uu   18.77    0.07 nan    nan     nan    nan      19.32    0.07  20.04    0.08  20.26    0.09  20.08    0.06   1.0000 nan      J222253.9+151052   0.9992 NA                           nan    NA                     NA                              nan    nan       -1 0
336.470  -8.070 J2225.8-0804  -11.68 0.08 1.870  15.645 1.405 0 J222552.8-080412 NA               5.11   29.0  4.81 -12.36 0.10   1.83  0.32 uu*  20.74   -1.00 nan    nan     nan    nan      20.98   -1.00  21.41   -1.00  22.67   -1.00  21.63   -1.00   1.0000   1.0000 J222552.9-080416   0.9997 NA                           nan    NA                     RACSJ222553.0-080410              4.73   18.79 1023 1
339.291 -67.437 J2237.2-6726  -11.81 0.07 2.031  20.949 0.869 0 J223709.6-672609 J223709.8-672614 4.11   80.0  7.87 -11.99 0.06   1.90  0.18 uu   21.47    0.19 nan    nan     nan    nan      20.70    0.19  20.90    0.12  21.02    0.22  21.04    0.11   1.0000 nan      J223709.3-672614   0.9998 NA                           nan    NA                     RACSJ223709.6-672613              0.49   10.76 1152 0
340.506 -83.462 J2241.4-8327  -11.60 0.07 2.327  18.772 4.356 0 J224201.2-832746 J224201.3-832745 4.38   64.0  7.42 -11.80 0.08   1.33  0.19 uu   18.39    0.08 nan    nan     nan    nan      19.54    0.08  20.88    0.18  21.79   -1.00  21.17    0.20   0.8489 nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
341.938 -58.916 J2247.7-5857  -11.76 0.08 2.396  19.753 0.000 0 J224745.1-585455 J224745.1-585457 4.36   62.0  7.02 -12.25 0.06   2.55  0.22 uu   20.39    0.20 nan    nan     nan    nan      20.96    0.20  21.63    0.18  20.90   -1.00  21.51    0.18   1.0000 nan      J224745.0-585501   0.9998 NA                           nan    NA                     RACSJ224745.2-585457              1.43    5.16  204 0
342.479  58.197 J2250.6+5809  -11.76 0.13 1.932  12.636 2.087 0 J224954.9+581148 NA               4.28   71.0  7.52 -11.74 0.06   2.03  0.25 uu   20.10   -1.00 nan    nan     nan    nan      21.25   -1.00  22.51   -1.00 nan    nan     nan    nan       1.0000   1.0000 NA               nan      2MASS J22495520+5811497        2.58 YSO                    NA                              nan    nan       -1 0
345.966  55.939 J2303.9+5554  -11.58 0.07 1.823  13.069 2.130 0 J230351.8+555620 NA               4.06  113.0  9.86 -11.45 0.04   1.97  0.17 uu   19.11    0.22 nan    nan     nan    nan      20.62    0.22  21.82    0.22  21.14   -1.00 nan    nan       1.0000 nan      J230351.7+555618   0.9995 3FGL J2303.7+5555              1.74 BLLac                  VLASS1QLCIR J230351.52+555619.2   2.07    4.10   50 0
347.942 -44.539 J2311.6-4427  -11.82 0.08 2.089  10.313 0.000 0 J231145.9-443218 J231146.0-443220 4.83   33.0  4.88 -12.68 0.08   2.76  0.33 uu   19.18    0.07 nan    nan     nan    nan      19.08    0.07  19.63    0.06  19.79    0.06  20.63    0.09   1.0000 nan      J231145.6-443221   0.9997 NA                           nan    NA                     RACSJ231145.7-443219              2.67    8.36  108 0
349.384  60.684 J2317.6+6036c -11.54 0.14 2.243  11.691 0.000 0 J231732.1+604103 NA               5.35   26.0  4.53 -10.19 0.42   5.66  0.96 NA  nan    nan     nan    nan     nan    nan     nan    nan     nan    nan     nan    nan     nan    nan     nan      nan      NA               nan      NA                           nan    NA                     NA                              nan    nan       -1 0
349.418  28.666 J2317.7+2839  -11.60 0.06 2.032  33.014 0.000 0 J231740.1+283955 J231740.2+283956 4.76   28.0  4.44 -12.90 0.09   2.31  0.34 bb   19.77    0.27  19.45   -1.00  20.18    0.27  20.90    0.26  21.38    0.16  21.61    0.10  21.87    0.12   1.0000 nan      J231740.0+283954   0.9998 ZTF J231740.22+283955.8        0.15 LongPeriodV*           VLASS1QLCIR J231740.21+283955.8   0.27    4.50  100 0
351.721 -41.453 J2326.9-4130  -11.57 0.08 2.599  28.535 1.093 0 J232653.5-412709 J232653.0-412711 5.24   22.0  4.22 -12.46 0.11   2.06  0.39 w1   20.84    0.04 nan    nan     nan    nan     nan    nan      18.28    0.04  18.28    0.04  18.56    0.06   1.0000 nan      J232653.2-412713   0.9998 3FGL J2327.2-4130              2.86 Blazar_Candidate       NA                              nan    nan       -1 0
352.872  44.517 J2331.6+4430  -11.90 0.09 1.903  18.396 0.800 0 J233129.4+443103 NA               5.17   29.0  5.27 -12.46 0.09   2.11  0.36 uu   20.79    0.11 nan    nan     nan    nan      20.90    0.11  20.70    0.33  21.72    0.19  21.98   -1.00   1.0000 nan      J233129.6+443101   0.9998 NA                           nan    NA                     VLASS1QLCIR J233129.03+443102.3   3.46    6.94  397 0
354.113 -84.448 J2336.9-8427  -11.80 0.09 2.124  13.785 0.000 0 J233624.5-842651 J233627.2-842652 4.59   50.0  6.49 -12.10 0.07   2.03  0.25 uu   19.52    0.19 nan    nan     nan    nan      20.46    0.19  21.31    0.14  21.22    0.30  21.22   -1.00   1.0000 nan      J233627.1-842648   0.9999 9Y-MST J2336-8426              1.04 BLLac                  NA                              nan    nan       -1 0
354.377 -29.044 J2337.7-2903  -11.80 0.08 2.163   9.086 0.381 0 J233730.4-290237 J233730.4-290238 4.01  130.0 10.02 -12.01 0.04   2.45  0.14 uu   19.23    0.13 nan    nan     nan    nan      19.69    0.13  20.14    0.13  20.41    0.06  20.66    0.11   1.0000 nan      J233730.2-290241   0.9982 NA                           nan    NA                     VLASS1QLCIR J233730.46-290236.5   1.12    4.11   56 0
358.331  31.605 J2353.2+3135  -11.53 0.06 2.544  25.700 0.000 0 J235319.3+313619 J235319.6+313617 4.08   89.0  7.54 -12.68 0.06   1.83  0.18 uu   20.60    0.14 nan    nan     nan    nan      21.29    0.14  21.16    0.07  22.11    0.14  21.90    0.10   1.0000 nan      NA               nan      NA                           nan    NA                     VLASS1QLCIR J235319.50+313616.8   0.64   60.61 2888 0

